The search for exotic knot traces

Two distinct knots are said to be friends if their complements, filled along the 0-slope, produce diffeomorphic 3-manifolds. In this article, we develop a practical algorithm, implemented using SnapPy and Regina, to search for a friend of a given knot. As an application, we construct a census of simple knots that admit friends and use these data to formulate conjectures about knot friends.

==> code/Concordance_friends_and_ribbon_search.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ad42b5c0",
   "metadata": {},
   "source": [
    "This is the code that searches for concordance friends of knots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b17e71e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "import regina\n",
    "import snappy\n",
    "import time\n",
    "import itertools\n",
    "import csv\n",
    "import pickle\n",
    "import random\n",
    "from IPython.display import display, clear_output #used as in-calculation feedback\n",
    "\n",
    "###### CODE TO ATTACH RIBBON BANDS #######\n",
    "\n",
    "import snappy\n",
    "import itertools\n",
    "\n",
    "#Methods to manipulate knot diagrams\n",
    "\n",
    "def number_of_strands(PD_code):\n",
    "    '''\n",
    "    Returns the number of strands in a diagram.\n",
    "    '''\n",
    "    X=[]\n",
    "    for cros in PD_code:\n",
    "        X=X+[x for x in cros]\n",
    "    return max(X)+1 \n",
    "\n",
    "def get_next_strand(PD_code,strand,crossing):\n",
    "    '''\n",
    "    Returns the number of the next strand and its next crossing.\n",
    "    '''\n",
    "    PD=PD_code.copy()\n",
    "    PD.remove(crossing)\n",
    "    for cros in PD:\n",
    "        for i in range(4):\n",
    "            if cros[i]==strand:\n",
    "                if i==0:\n",
    "                    y=cros[2]\n",
    "                if i==1:\n",
    "                    y=cros[3]\n",
    "                if i==2:\n",
    "                    y=cros[0]\n",
    "                if i==3:\n",
    "                    y=cros[1]\n",
    "                return [y,cros]\n",
    "            \n",
    "def replace_one_strand_in_crossing(PD_code,cros,old_strand,new_strand):\n",
    "    '''\n",
    "    Replaces first occurance of old_strand by new_strand in the crossing. \n",
    "    '''\n",
    "    for i in range(4):\n",
    "            if cros[i]==old_strand:\n",
    "                if i==0:\n",
    "                    new_cros=(new_strand,cros[1],cros[2],cros[3])\n",
    "                if i==1:\n",
    "                    new_cros=(cros[0],new_strand,cros[2],cros[3])\n",
    "                if i==2:\n",
    "                    new_cros=(cros[0],cros[1],new_strand,cros[3])\n",
    "                if i==3:\n",
    "                    new_cros=(cros[0],cros[1],cros[2],new_strand)\n",
    "                PD_code.remove(cros)\n",
    "                PD_code.append(new_cros)\n",
    "                return PD_code\n",
    "\n",
    "def change_crossing(PD_code,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "\n",
    "def strands_in_same_region(PD,strand1,strand2):\n",
    "    '''Returns True if strand1 and strand2 are in the boundary of the same region of the diagram and False if not.\n",
    "    We also return a pair of crossings that lie on the same 'side' of the strands 1 and 2, so that we can attach bands.\n",
    "    WARNING: Might not work if Reidemeister 1 simplifications are posible.'''\n",
    "    for crossing in PD:\n",
    "        if strand1 in crossing:\n",
    "            break\n",
    "    #crossing contains strand1\n",
    "    m=number_of_strands(PD)\n",
    "    \n",
    "    #Next we run through the knot and always turn to the left and check if we get strand2\n",
    "    cros=crossing\n",
    "    strand=strand1\n",
    "    for i in range(m):\n",
    "        cros=get_next_strand(PD,strand,cros)[1]\n",
    "        if strand2==cros[(cros.index(strand)+1)%4]:\n",
    "            return [True,get_next_strand(PD,strand1,crossing)[1],cros]\n",
    "        strand=cros[(cros.index(strand)+1)%4]\n",
    "        if cros==crossing:\n",
    "            break\n",
    "    #Next we run through the knot and always turn to the right and check if we get strand2\n",
    "    cros=crossing\n",
    "    strand=strand1\n",
    "    for i in range(m):\n",
    "        cros=get_next_strand(PD,strand,cros)[1]\n",
    "        if strand2==cros[(cros.index(strand)-1)%4]:\n",
    "            return [True,get_next_strand(PD,strand1,crossing)[1],cros]\n",
    "        strand=cros[(cros.index(strand)-1)%4]\n",
    "        if cros==crossing:\n",
    "            break\n",
    "    return [False,False,False]\n",
    "\n",
    "#Attach a ribbon band.\n",
    "\n",
    "def attach_ribbon_band(PD_code,strand1,strand2,twists=0):\n",
    "    '''Attach a ribbon band between strand1 and strand2 with the specified number of twists.\n",
    "    Remark: Get the mirror by interchanging the strands.'''\n",
    "    PD=PD_code.copy()\n",
    "    [test,cros1,cros2]=strands_in_same_region(PD,strand1,strand2)\n",
    "    if test==False:\n",
    "        raise ValueError('The strands do not lie in the same region.')\n",
    "    m=number_of_strands(PD)\n",
    "    if cros1!=cros2:\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "    if cros1==cros2:\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        cros2=PD[-1]\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "    PD.append((strand1,m+10,m+6,m+11))\n",
    "    PD.append((m+11,m+6,m+12,m+5))\n",
    "    PD.append((m+1,m+9,m+2,m+10))\n",
    "    PD.append((m+9,m+3,m+8,m+2))\n",
    "    PD.append((m+5,m+12,m+4,strand2))\n",
    "    PD.append((m+3,m+7,m+4,m+8))\n",
    "    try:\n",
    "        snappy.Link(PD)\n",
    "        if twists>0:\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((strand2,m+13,m+14,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "        if twists<0:\n",
    "            twists=-twists\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((strand2,m+13,m+14,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "            for i in range(1,twists):\n",
    "                PD=change_crossing(PD,PD[-i])\n",
    "                \n",
    "    except ValueError:\n",
    "        PD=PD_code.copy()\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "        PD.append((m+1,m+10,m+6,m+11))\n",
    "        PD.append((m+11,m+6,m+12,m+5))\n",
    "        PD.append((strand1,m+9,m+2,m+10))\n",
    "        PD.append((m+9,m+3,m+8,m+2))\n",
    "        PD.append((m+3,strand2,m+4,m+8))\n",
    "        PD.append((m+5,m+12,m+4,m+7))\n",
    "        if twists>0:\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((m+13,m+14,strand2,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "        if twists<0:\n",
    "            twists=-twists\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((m+7,m+13,m+14,strand2))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "            for i in range(1,twists):\n",
    "                PD=change_crossing(PD,PD[-i])\n",
    "                \n",
    "    return PD\n",
    "\n",
    "#The code that creates concordant diagrams.\n",
    "\n",
    "def concordance_search(PD_code,max_twists=5,bound=False,number_of_tries=100,verbose=False):\n",
    "    '''Takes as input a diagram with no Reidemeister 1 simplification.\n",
    "    Returns all possible diagrams obtained by attaching ribbon bands with at most 5 (or any other specified number)\n",
    "    of twists.\n",
    "    If the flag bound is set then only a fixed number of random diagrams gets created.'''\n",
    "    if bound==False:\n",
    "        PD=PD_code.copy()\n",
    "        m=number_of_strands(PD)\n",
    "        pairs = list(itertools.product(list(range(m)),list(range(m))))\n",
    "        concordant_knots=[]\n",
    "        for (a,b) in pairs:\n",
    "            if a!=b:\n",
    "                for T in range(-max_twists,max_twists+1):\n",
    "                    try:\n",
    "                        concordant_knots.append([attach_ribbon_band(PD,a,b,twists=T),a,b,T])\n",
    "                    except ValueError:\n",
    "                        pass\n",
    "        return concordant_knots\n",
    "    if bound:\n",
    "        PD=PD_code.copy()\n",
    "        m=number_of_strands(PD)\n",
    "        concordant_knots=[]\n",
    "        for i in range(number_of_tries):\n",
    "            a=random.randint(0,m-1)\n",
    "            b=random.randint(0,m-1)\n",
    "            if a!=b:\n",
    "                for T in range(-max_twists,max_twists+1):\n",
    "                    try:\n",
    "                        concordant_knots.append([attach_ribbon_band(PD,a,b,twists=T),a,b,T])\n",
    "                    except ValueError:\n",
    "                        pass\n",
    "        return concordant_knots\n",
    "\n",
    "####### SEARCH FOR FRIENDS #######\n",
    "\n",
    "\n",
    "# Imports\n",
    "import snappy\n",
    "import regina\n",
    "import csv\n",
    "import sys\n",
    "from IPython.display import display, clear_output #used as in-calculation feedback\n",
    "\n",
    "# for timing\n",
    "import time\n",
    "# for exponential function\n",
    "import math\n",
    "# for random choices\n",
    "import random\n",
    "\n",
    "#### Snappy extensions #####\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        try:\n",
    "            X = M.drill(d)\n",
    "            X = X.filled_triangulation()\n",
    "            X.dehn_fill((1,0),-1)\n",
    "            for i in range(tries):\n",
    "                if all_positive(X):\n",
    "                    pos_triangulations.append(X)\n",
    "                    if len(pos_triangulations)==number:\n",
    "                        return pos_triangulations\n",
    "                    break\n",
    "                X.randomize()\n",
    "        except (snappy.SnapPeaFatalError,RuntimeError):\n",
    "            pass\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "def better_is_isometric_to(X,Y,index=50,try_hard=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y appear to be different.\n",
    "     \"\"\" \n",
    "    for i in (0,index):\n",
    "        w=False\n",
    "        try:\n",
    "            w=X.is_isometric_to(Y)\n",
    "            if w==True:\n",
    "                return w\n",
    "        except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "            pass\n",
    "        X.randomize()\n",
    "        Y.randomize()\n",
    "    if try_hard:\n",
    "        pos_triang_X=find_positive_triangulations(X,number=1,tries=index)\n",
    "        pos_triang_Y=find_positive_triangulations(Y,number=1,tries=index)\n",
    "        for X in pos_triang_X:\n",
    "            for Y in pos_triang_Y:\n",
    "                w=better_is_isometric_to(X,Y,index=100,try_hard=False)\n",
    "                if w==True:\n",
    "                    return w\n",
    "    return w\n",
    "\n",
    "# Checking for knot complements\n",
    "\n",
    "def is_homology_solid_torus(manifold):\n",
    "    '''\n",
    "    Checks if the input manifold has homology Z.\n",
    "    '''\n",
    "    M=snappy.Manifold(manifold)\n",
    "    if M.homology().coefficients!=[0]:\n",
    "        return False\n",
    "    return True\n",
    "\n",
    "def is_knot_complement(manifold,index=2):\n",
    "    '''\n",
    "    Checks the short fillings to be S3.\n",
    "    '''\n",
    "    assert manifold.num_cusps() == 1\n",
    "    if manifold.homology().elementary_divisors() != [0]:\n",
    "        return False\n",
    "    try:\n",
    "        slopes = manifold.short_slopes(3.5)[0]\n",
    "    except RuntimeError:\n",
    "        slopes = []\n",
    "    (a, b) = manifold.homological_longitude()\n",
    "    slopes = [s for s in slopes if abs(a*s[1] - b*s[0]) == 1]\n",
    "    for s in slopes:\n",
    "        M = snappy.Triangulation(manifold)\n",
    "        M.dehn_fill(s)\n",
    "        if is_three_sphere(M,tries=index):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "\n",
    "def is_three_sphere(manifold,tries=2):\n",
    "    \"\"\"\n",
    "    True means the manifold is definitely S^3.\n",
    "\n",
    "    False means it is *likely* not S^3.\n",
    "    \"\"\"\n",
    "    T = manifold\n",
    "    order = T.homology().order()\n",
    "    if order == 'infinite' or order > 1:\n",
    "        return False\n",
    "    G = snappy.Manifold(T)\n",
    "    if G.solution_type(enum=True) == 1:\n",
    "         return False\n",
    "    for i in range(tries):\n",
    "        if T.fundamental_group().num_generators() == 0:\n",
    "            return True\n",
    "        F = T.filled_triangulation()\n",
    "        if F.fundamental_group().num_generators() == 0:\n",
    "            return True\n",
    "        T.randomize()\n",
    "    return False\n",
    "\n",
    "def better_length_spectrum(manifold,max_length=5.0,index=10,high_precision=False):\n",
    "    '''Computes the length spectrum of the input manifold up to the given max_length. \n",
    "    Index gives the number of tries and high_precision increases the precision.'''\n",
    "    M=snappy.Manifold(manifold)\n",
    "    if high_precision:\n",
    "        M=M.high_precision()\n",
    "    for i in range(index):\n",
    "        try:\n",
    "            return M.length_spectrum(cutoff=max_length,include_words=True)\n",
    "        except RuntimeError:\n",
    "            M.randomize()\n",
    "    return False\n",
    "\n",
    "#regina functions\n",
    "\n",
    "def to_regina(data):\n",
    "    '''\n",
    "    This function was written by Dunfield.\n",
    "    It sends a SnapPy triangulation to regina.\n",
    "    '''\n",
    "    if hasattr(data, '_to_string'):\n",
    "        data = data._to_string()\n",
    "    if isinstance(data, str):\n",
    "        if data.find('(') > -1:\n",
    "            data = closed_isosigs(data)[0]\n",
    "        return regina.Triangulation3(data)\n",
    "    assert isinstance(data, regina.Triangulation3)\n",
    "    return data\n",
    "\n",
    "def display_check(sig, tri):\n",
    "    iso_signatures.append(sig)\n",
    "    if len(iso_signatures)>maximum:\n",
    "        return True\n",
    "        #It stops if we have too many signatures\n",
    "    return False\n",
    "\n",
    "def drill_edges(T,index=0,verbose=False,cores=1,max_submanifolds=100,max_triangulations=10,randomized=False):\n",
    "    '''\n",
    "    Takes as input a regina triangulation and drills out edges and returns a list of its signatures.\n",
    "    '''\n",
    "    global iso_signatures\n",
    "    iso_signatures=[]\n",
    "    global maximum\n",
    "    maximum=max_triangulations \n",
    "    if index < 0:\n",
    "        ctr=0\n",
    "        while len(iso_signatures) < (-1)*index and ctr < 1000:\n",
    "            ctr+=1\n",
    "            T = randomise(T, 100, 2/T.size())\n",
    "            if not T.isoSig() in iso_signatures:\n",
    "                iso_signatures.append(T.isoSig())\n",
    "    else:\n",
    "        T.retriangulate(index,cores,display_check)\n",
    "    if verbose:\n",
    "        print('Found',len(iso_signatures),'triangulations')\n",
    "    drilled=[]\n",
    "    if randomized==False:\n",
    "        for sig in iso_signatures:\n",
    "            Y=regina.Triangulation3(sig)\n",
    "            for e in range(Y.edges().size()):\n",
    "                X=regina.Triangulation3(sig)\n",
    "                X.pinchEdge(X.edge(e))\n",
    "                if X.homology().isZ():\n",
    "                    X.intelligentSimplify()\n",
    "                    drilled.append(X.isoSig())\n",
    "                    if len(drilled)>max_submanifolds:\n",
    "                        if verbose:\n",
    "                            print('Number of submanifolds found:',len(drilled))\n",
    "                        return drilled\n",
    "    if randomized==True:\n",
    "        l=len(iso_signatures)\n",
    "        for i in range(max_submanifolds):\n",
    "            sig=iso_signatures[random.randint(0,l-1)]\n",
    "            Y=regina.Triangulation3(sig)\n",
    "            for e in range(Y.edges().size()):\n",
    "                X=regina.Triangulation3(sig)\n",
    "                X.pinchEdge(X.edge(e))\n",
    "                if X.homology().isZ():\n",
    "                    X.intelligentSimplify()\n",
    "                    drilled.append(X.isoSig())\n",
    "                    if len(drilled)>max_submanifolds:\n",
    "                        if verbose:\n",
    "                            print('Number of submanifolds found:',len(drilled))\n",
    "                        return drilled\n",
    "    if verbose:\n",
    "        print('Number of submanifolds found:',len(drilled))\n",
    "    return drilled\n",
    "\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "# functions for random walk\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "\n",
    "def choosemove(T, beta):\n",
    "    x = random.random()\n",
    "    if x < math.exp((-1)*beta*T.size()):\n",
    "        a = 1\n",
    "    else:\n",
    "        a = 2\n",
    "    # setup done\n",
    "    # go up (2-3)\n",
    "    # most triangles correspond to a valid move, no need to classify\n",
    "    if a == 1:\n",
    "        tri = random.choice(range(T.countTriangles()))\n",
    "        if T.pachner(T.triangle(tri),True,False):\n",
    "            S = regina.Triangulation3(T)\n",
    "            S.pachner(S.triangle(tri),False,True)\n",
    "            return S\n",
    "    # go down\n",
    "    elif a == 2:\n",
    "        # get all possible 3-2 moves\n",
    "        valid = []\n",
    "        for e in range(T.countEdges()):\n",
    "            if T.pachner(T.edge(e),True,False):\n",
    "                valid.append(e)\n",
    "        if valid != []:\n",
    "            S = regina.Triangulation3(T)\n",
    "            S.pachner(S.edge(random.choice(valid)),False,True)\n",
    "            return S            \n",
    "    # nothing worked\n",
    "    return T\n",
    "\n",
    "def randomise(T, steps, beta):\n",
    "    # initialise number of steps\n",
    "    st = 0\n",
    "    while st < steps:\n",
    "        st += 1\n",
    "        T = choosemove(T,beta)\n",
    "    return T\n",
    "\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "# end functions for random walk\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "\n",
    "\n",
    "\n",
    "def search_for_friend(knot,effort='low',max_number_of_friends=1,Regina=True,SnapPy_dual_curves=True,SnapPy_length_spectrum=True,MCMC=True,verbose=False):\n",
    "    '''\n",
    "    This functions takes as input a triangulation of the exterior of a knot K and searchs for friends of K. \n",
    "    (If it is not a knot exterior it still searchs for a knot F on S3 such that 0-surgery on F yields the \n",
    "    homological filling on K.)\n",
    "    \n",
    "    Method:\n",
    "    First we create the 0-surgery K(0,1) of K.\n",
    "    Then we create a list of knot complements in K(0,1). We use the 6-theorem to check if that knot complement \n",
    "    has a filling to S3 and thus represents a knot F in S3. If that knot appears to not be isometric to K,\n",
    "    we return F. \n",
    "    WARNING: It is then not rigoursly proven that F and K are different. But that will usually be the case. \n",
    "    It needs to be double-checked for example using the volume or another knot invariant.\n",
    "    \n",
    "    There are three options to create the list of knot complements in K(0,1).\n",
    "    \n",
    "    (1) SnapPy_dual_curves=True: \n",
    "    This drills out dual curves of a triangulation of K(0,1)\n",
    "    (which only works if the triangulation yields a hyperbolic structure).\n",
    "    \n",
    "    (2) SnapPy_length_spectrum=True:\n",
    "    Uses the verified length spectrum computation of K(0,1) and drills out short geodesics from K(0,1).\n",
    "    \n",
    "    (3) Regina=True:\n",
    "    This creates a one-vertex triangulation of K(0,1) in regina and then drills out edges of that triangulation. Uses\n",
    "    Regina retriangulate function to go through Pachner graph in breadth first search\n",
    "\n",
    "        \n",
    "    (4) MCMC=True:\n",
    "    Same as (3), but the next triangulation is found by a random walk rather than by breadth first search in the Pachner\n",
    "    graph (as done by \"retriangulate\").\n",
    "    \n",
    "    If Regina is not installed put regina=False. In general it is recommended to use all three methods, since there\n",
    "    exist friends that can only be found effectively with one of the methods.\n",
    "    \n",
    "    \n",
    "    Options:\n",
    "    We can put effort='low','medium', 'high' to choose pre-chosen values of parameters to search for friends.\n",
    "    Or one can put effort=None and choose the parameters freely. See the documentation in the code for that.\n",
    "    \n",
    "    \n",
    "    \n",
    "    The other options affect the runtime and efficiency of the code:\n",
    "     \n",
    "     \n",
    "     -- \n",
    "    How fast the code will run depends of course heavily on the input triangulation. \n",
    "    The default options are choosen for maximal efficiency. But if one wants to search harder for friends one \n",
    "    should increase the parameters. The following options have turned out to run reasonable fast and find \n",
    "    most friends on reasonable small examples.\n",
    "    '''\n",
    "    \n",
    "    \n",
    "    \n",
    "    #We have the following parameters:\n",
    "    #General:\n",
    "    random=True #If true chooses random dual_curves, geodesics, edges to drill.\n",
    "    random_upper_bound=100 #Number of random elements that we drill.\n",
    "    exterior_index=2 #Number of tries to check if a drilled out object is a knot complement.\n",
    "    try_hard=False #If True it searches very hard for an isometry of a potential friend to K. \n",
    "    isometry_index=5 #Number of tries to check if two manifolds are isometric\n",
    "    \n",
    "    #For drilling dual curves:\n",
    "    max_segments=100 #Maximal number of segements in dual curves.\n",
    "    upper_bound_dual_curves=2000 #An upper bound on the number of dual curves that we check.\n",
    "    \n",
    "    #For drilling geodesics\n",
    "    max_length=5.0 #maximal length of a geodesic in the length spectrum.\n",
    "    high_precision=False #If true uses high precision to compute the length spectrum.\n",
    "    recursion_limit=50000 #The recursion limit for drilling out geodesics.\n",
    "    upper_bound_geodesics=2000 #Upper bound on the number of geodesics we check\n",
    "    \n",
    "    #For drilling edges with regina:\n",
    "    regina_simplify=False #Simplifies the input triangulation if set to True\n",
    "    regina_retriangulate_index=2 #The maximal difference of the number of simplices of a triangulation from the input triangulation.\n",
    "    regina_cores_used=1 #If this number gets increased regina uses more cores and the code runs quicker but might also crush your computer.\n",
    "    max_regina_submanifolds=5000 #The maximal number of submanifolds that regina creates.\n",
    "    maximal_number_of_Pachner_moves=250 #The maximal number of Pachner moves regina performs to create more triangulations.\n",
    "    \n",
    "        \n",
    "    \n",
    "    if effort=='low':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=1 \n",
    "        try_hard=False  \n",
    "        isometry_index=1 \n",
    "        max_segments=6 \n",
    "        upper_bound_dual_curves=15 \n",
    "        max_length=1.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=10000 \n",
    "        upper_bound_geodesics=15 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=0 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=50 \n",
    "        maximal_number_of_Pachner_moves=10\n",
    "        rounds = 10\n",
    "    \n",
    "    if effort=='medium':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=2 \n",
    "        try_hard=False  \n",
    "        isometry_index=2 \n",
    "        max_segments=25 \n",
    "        upper_bound_dual_curves=100 \n",
    "        max_length=3.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=40000 \n",
    "        upper_bound_geodesics=100 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=0 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=100 \n",
    "        maximal_number_of_Pachner_moves=10\n",
    "        rounds = 30\n",
    "    \n",
    "    if effort=='high':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=2 \n",
    "        try_hard=False  \n",
    "        isometry_index=2 \n",
    "        max_segments=50 \n",
    "        upper_bound_dual_curves=250 \n",
    "        max_length=4.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=50000 \n",
    "        upper_bound_geodesics=250 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=2 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=5000 \n",
    "        maximal_number_of_Pachner_moves=100\n",
    "        rounds = 1000\n",
    "        \n",
    "    if verbose:\n",
    "        print('We have choosen the following parameters to search for friends:')\n",
    "        print('random',random)\n",
    "        print('random_upper_bound',random_upper_bound)\n",
    "        print('exterior_index',exterior_index) \n",
    "        print('try_hard',try_hard)  \n",
    "        print('isometry_index',isometry_index) \n",
    "        print('max_segments',max_segments) \n",
    "        print('upper_bound_dual_curves',upper_bound_dual_curves) \n",
    "        print('max_length',max_length) \n",
    "        print('high_precision',high_precision) \n",
    "        print('recursion_limit',recursion_limit) \n",
    "        print('upper_bound_geodesics',upper_bound_geodesics)\n",
    "        print('regina_simplify',regina_simplify)\n",
    "        print('regina_retriangulate_index',regina_retriangulate_index)\n",
    "        print('regina_cores_used',regina_cores_used) \n",
    "        print('max_regina_submanifolds',max_regina_submanifolds) \n",
    "        print('maximal_number_of_Pachner_moves',maximal_number_of_Pachner_moves)\n",
    "        print('number of rounds for random walk',rounds)\n",
    "        print('--------------')\n",
    "\n",
    "    #M is the knot exterior and K the 0-filling\n",
    "    M=snappy.Manifold(knot)\n",
    "    K=snappy.Manifold(knot)\n",
    "    if is_homology_solid_torus(K)==False:\n",
    "        raise ValueError('The homology of K is not Z and thus it is not a knot in S3.')        \n",
    "    K.dehn_fill(K.homological_longitude())\n",
    "    \n",
    "    #Lists of possible knot exteriors and friends\n",
    "    possible_knot_exteriors=[]\n",
    "    friends=[]\n",
    "    \n",
    "    ##### SNAPPY DUAL CURVES ######\n",
    "    \n",
    "    if SnapPy_dual_curves:\n",
    "        dual_curves=K.dual_curves(max_segments=max_segments)\n",
    "        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We check dual curves with SnapPy and search for a friend.')\n",
    "            print('Number of dual curves:',len(dual_curves))\n",
    "            \n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all dual curves.')\n",
    "            for c in dual_curves:\n",
    "                try:\n",
    "                    E=K.drill(c)\n",
    "                    E=E.filled_triangulation()\n",
    "                    if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                        if is_homology_solid_torus(E)==True:\n",
    "                            already_known=False\n",
    "                            for X in possible_knot_exteriors:\n",
    "                                if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                    already_known=True\n",
    "                                    break\n",
    "                            if already_known==False:\n",
    "                                if verbose:\n",
    "                                    print('We found a new potential knot exterior:',E)\n",
    "                                possible_knot_exteriors.append(E)\n",
    "                                if verbose:\n",
    "                                    print('Checking for knot complement:',E)\n",
    "                                if is_knot_complement(E,index=exterior_index):\n",
    "                                    if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                        already_known=False\n",
    "                                        for X in friends:\n",
    "                                            if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                already_known=True\n",
    "                                                break\n",
    "                                        if already_known==False:\n",
    "                                            if verbose:\n",
    "                                                print('We found a friend:',E)\n",
    "                                            friends.append(E)\n",
    "                                            if len(friends)>max_number_of_friends-1:\n",
    "                                                if verbose:\n",
    "                                                    print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                    print('Number of friends found:',len(friends))\n",
    "                                                return friends, dual_curve.index(c)  \n",
    "                    if c.index>upper_bound_dual_curves:\n",
    "                        break\n",
    "                except:\n",
    "                    pass\n",
    "                    \n",
    "        if random==True:\n",
    "            if verbose:\n",
    "                print('We check a random collection of dual curves.')\n",
    "            for i in range(random_upper_bound):\n",
    "                try:\n",
    "                    c=dual_curves[random.randint(0,len(dual_curves)-1)]\n",
    "                    E=K.drill(c)\n",
    "                    E=E.filled_triangulation()\n",
    "                    if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                        if is_homology_solid_torus(E)==True:\n",
    "                            already_known=False\n",
    "                            for X in possible_knot_exteriors:\n",
    "                                if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                    already_known=True\n",
    "                                    break\n",
    "                            if already_known==False:\n",
    "                                if verbose:\n",
    "                                    print('We found a new potential knot exterior:',E)\n",
    "                                possible_knot_exteriors.append(E)\n",
    "                                if verbose:\n",
    "                                    print('Checking for knot complement:',E)\n",
    "                                if is_knot_complement(E,index=exterior_index):\n",
    "                                    if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                        already_known=False\n",
    "                                        for X in friends:\n",
    "                                            if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                already_known=True\n",
    "                                                break\n",
    "                                        if already_known==False:\n",
    "                                            if verbose:\n",
    "                                                print('We found a friend:',E)\n",
    "                                            friends.append(E)\n",
    "                                            if len(friends)>max_number_of_friends-1:\n",
    "                                                if verbose:\n",
    "                                                    print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                    print('Number of friends found:',len(friends))\n",
    "                                                return friends \n",
    "                except:\n",
    "                    pass\n",
    "                                        \n",
    "##### SNAPPY LENGTH SPECTRUM ######\n",
    "    \n",
    "    if SnapPy_length_spectrum:\n",
    "        sys.setrecursionlimit(recursion_limit)\n",
    "        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We check short geodescis with SnapPy and search for a friend.')\n",
    "        \n",
    "        # Compute the length spectrum\n",
    "        spec=better_length_spectrum(K,max_length=max_length,index=10,high_precision=False)\n",
    "    \n",
    "        if spec==False:\n",
    "            if verbose:\n",
    "                print('We could not compute the length spectrum of the 0-surgery.')\n",
    "        else:\n",
    "            if verbose:\n",
    "                print('Number of geodesics in the length spectrum:',len(spec))\n",
    "            \n",
    "            if random==False:\n",
    "                if verbose:\n",
    "                    print('We check all geodesics.')\n",
    "       \n",
    "                for c in spec:\n",
    "                    try:\n",
    "                        E=K.drill_word(c.word)\n",
    "                        E=E.filled_triangulation()\n",
    "                        if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                            if is_homology_solid_torus(E)==True:\n",
    "                                already_known=False\n",
    "                                for X in possible_knot_exteriors:\n",
    "                                    if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                        already_known=True\n",
    "                                        break\n",
    "                                if already_known==False:\n",
    "                                    possible_knot_exteriors.append(E)\n",
    "                                    if is_knot_complement(E,index=exterior_index):\n",
    "                                        if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                            already_known=False\n",
    "                                            for X in friends:\n",
    "                                                if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                    already_known=True\n",
    "                                                    break\n",
    "                                            if already_known==False:\n",
    "                                                if verbose:\n",
    "                                                    print('We found a friend:',E)\n",
    "                                                friends.append(E)\n",
    "                                                if len(friends)>max_number_of_friends-1:\n",
    "                                                    if verbose:\n",
    "                                                        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                        print('Number of friends found:',len(friends))\n",
    "                                                    return friends  \n",
    "                    except:\n",
    "                        pass\n",
    "                    if spec.index(c)>upper_bound_geodesics:\n",
    "                        break\n",
    "            if random==True:\n",
    "                if verbose:\n",
    "                    print('We check a random collection of geodesics.')\n",
    "                    \n",
    "                for i in range(random_upper_bound):\n",
    "                    c=spec[random.randint(0,len(spec)-1)]\n",
    "                    try:\n",
    "                        E=K.drill_word(c.word)\n",
    "                        E=E.filled_triangulation()\n",
    "                        if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                            if is_homology_solid_torus(E)==True:\n",
    "                                already_known=False\n",
    "                                for X in possible_knot_exteriors:\n",
    "                                    if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                        already_known=True\n",
    "                                        break\n",
    "                                if already_known==False:\n",
    "                                    possible_knot_exteriors.append(E)\n",
    "                                    if is_knot_complement(E,index=exterior_index):\n",
    "                                        if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                            already_known=False\n",
    "                                            for X in friends:\n",
    "                                                if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                    already_known=True\n",
    "                                                    break\n",
    "                                            if already_known==False:\n",
    "                                                if verbose:\n",
    "                                                    print('We found a friend:',E)\n",
    "                                                friends.append(E)\n",
    "                                                if len(friends)>max_number_of_friends-1:\n",
    "                                                    if verbose:\n",
    "                                                        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                        print('Number of friends found:',len(friends))\n",
    "                                                    return friends                \n",
    "                    except:\n",
    "                        pass\n",
    "        \n",
    "    ##### REGIN DRILL EDGES ######                 \n",
    "    \n",
    "    if Regina:\n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We drill out knots via Regina.')\n",
    "            \n",
    "        T=to_regina(K.filled_triangulation())\n",
    "        if regina_simplify:\n",
    "            T.intelligentSimplify()\n",
    "            \n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all edges.')\n",
    "            sigs=drill_edges(T,index=regina_retriangulate_index,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds,max_triangulations=maximal_number_of_Pachner_moves)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "                \n",
    "        if random==True:   \n",
    "            if verbose:\n",
    "                print('We check random edges.')\n",
    "            sigs=drill_edges(T,index=regina_retriangulate_index,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds,max_triangulations=maximal_number_of_Pachner_moves,randomized=True)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "\n",
    "        for sig in sigs:\n",
    "            try:\n",
    "                T=regina.Triangulation3(sig)\n",
    "                E=snappy.Manifold(T.snapPea())\n",
    "                if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                    if is_homology_solid_torus(E)==True:\n",
    "                        already_known=False\n",
    "                        for X in possible_knot_exteriors:\n",
    "                            if better_is_isometric_to(X,E):\n",
    "                                already_known=True\n",
    "                                break\n",
    "                        if already_known==False:\n",
    "                            if verbose:\n",
    "                                print('We found a new potential knot exterior:',E)\n",
    "                            possible_knot_exteriors.append(E)\n",
    "                            if verbose:\n",
    "                                print('Checking for knot complement:',E)\n",
    "                            if is_knot_complement(E,index=exterior_index):\n",
    "                                if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                    already_known=False\n",
    "                                    for X in friends:\n",
    "                                        if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                            already_known=True\n",
    "                                            break\n",
    "                                    if already_known==False:\n",
    "                                        if verbose:\n",
    "                                            print('We found a friend:',E)\n",
    "                                        friends.append(E)\n",
    "                                        if len(friends)>max_number_of_friends-1:\n",
    "                                            if verbose:\n",
    "                                                print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                print('Number of friends found:',len(friends))\n",
    "                                            return friends \n",
    "            except:\n",
    "                pass\n",
    "\n",
    "    ##### MCMC to replace retriangulation (more variance for other results -- hopefully) ######                 \n",
    "    \n",
    "    if MCMC:        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We drill out knots via Regina, using a random walk method to choose next triangulation.')\n",
    "            \n",
    "        T=to_regina(K.filled_triangulation())\n",
    "        if regina_simplify:\n",
    "            T.intelligentSimplify()\n",
    "\n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all edges.')\n",
    "            sigs=drill_edges(T,index=(-1)*rounds,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "                \n",
    "        if random==True:   \n",
    "            if verbose:\n",
    "                print('We check random edges.')\n",
    "            sigs=drill_edges(T,index=(-1)*rounds,cores=regina_cores_used,randomized=True,max_submanifolds=max_regina_submanifolds)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "        ctr=0\n",
    "        print(\"found\",len(sigs),\"triangulations to check\")\n",
    "        for sig in sigs:\n",
    "            try:\n",
    "                T=regina.Triangulation3(sig)\n",
    "                E=snappy.Manifold(T.snapPea())\n",
    "                if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                    if is_homology_solid_torus(E)==True:\n",
    "                        already_known=False\n",
    "                        for X in possible_knot_exteriors:\n",
    "                            if better_is_isometric_to(X,E):\n",
    "                                already_known=True\n",
    "                                break\n",
    "                        if already_known==False:\n",
    "                            if verbose:\n",
    "                                print('We found a new potential knot exterior:',E)\n",
    "                            possible_knot_exteriors.append(E)\n",
    "                            if verbose:\n",
    "                                print('Checking for knot complement:',E)\n",
    "                            if is_knot_complement(E,index=exterior_index):\n",
    "                                if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                    already_known=False\n",
    "                                    for X in friends:\n",
    "                                        if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                            already_known=True\n",
    "                                            break\n",
    "                                    if already_known==False:\n",
    "                                        if verbose:\n",
    "                                            print('We found a friend:',E)\n",
    "                                        friends.append(E)\n",
    "                                        if len(friends)>max_number_of_friends-1:\n",
    "                                            if verbose:\n",
    "                                                print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                print('Number of friends found:',len(friends))\n",
    "                                            return friends\n",
    "            except:\n",
    "                pass\n",
    "\n",
    "\n",
    "    if verbose:\n",
    "        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "        print('Number of friends found:',len(friends))        \n",
    "    \n",
    "    return friends\n",
    "            \n",
    "    \n",
    "def find_S3_filling(manifold,index=2):\n",
    "    '''\n",
    "    Checks the short fillings to be S3.\n",
    "    '''\n",
    "    \n",
    "    assert manifold.num_cusps() == 1\n",
    "    if manifold.homology().elementary_divisors() != [0]:\n",
    "        return False\n",
    "\n",
    "    try:\n",
    "        slopes = manifold.short_slopes(3.5)[0]\n",
    "    except RuntimeError:\n",
    "        slopes = []\n",
    "\n",
    "    (a, b) = manifold.homological_longitude()\n",
    "    slopes = [s for s in slopes if abs(a*s[1] - b*s[0]) == 1]\n",
    "    for s in slopes:\n",
    "        M = snappy.Triangulation(manifold)\n",
    "        M.dehn_fill(s)\n",
    "        if is_three_sphere(M,tries=index):\n",
    "            return s\n",
    "    return False\n",
    "\n",
    "\n",
    "            \n",
    "    \n",
    "def create_diagram(knot_complement,verbose=False):\n",
    "    '''\n",
    "    Takes a list of complements of a knot and creates a diagram.\n",
    "    '''\n",
    "    M=knot_complement\n",
    "    M.dehn_fill((0,0))\n",
    "    D=False\n",
    "    try:\n",
    "        M.set_peripheral_curves('shortest')\n",
    "    except:\n",
    "        pass\n",
    "    try:\n",
    "        M.dehn_fill((1,0))\n",
    "        if is_three_sphere(M):\n",
    "            D=M.exterior_to_link()\n",
    "            if D!=False:\n",
    "                D.simplify('global')\n",
    "                PD_friend=D.PD_code()\n",
    "                return PD_friend\n",
    "            \n",
    "        M.dehn_fill((0,0))\n",
    "        M.dehn_fill(find_S3_filling(M))\n",
    "        D=M.exterior_to_link()\n",
    "        if D!=False:\n",
    "            D.simplify('global')\n",
    "            PD_friend=D.PD_code()\n",
    "            return PD_friend\n",
    "    except:\n",
    "        pass\n",
    "\n",
    "    print('COULD NOT FIND A DIAGRAM!')\n",
    "    return D\n",
    "        \n",
    "        \n",
    "###### CONCORDANCE FRIEND SEARCH ########\n",
    "\n",
    "def concordance_friend_search(D,number_of_concordance_friends=1,effort='low',max_twists=1,number_of_tries=100,verbose=False):\n",
    "    '''\n",
    "    Input is a knot diagram D of a knot K.\n",
    "    Warning: The diagram D should not allow any Reidemeister 1 simplifications.\n",
    "    Search for a concordance friend of first order, i.e. a knot F that is a friend with a knot C concordant to K.\n",
    "    Possible values for effort are 'low', 'medium' and 'high'.\n",
    "    Or 'None' if the parameters are choosen directly.\n",
    "    '''\n",
    "    \n",
    "    #Parameters\n",
    "    #max_twists= Number of twists of ribbon bands.\n",
    "    #number_of_tries= Maximal number of ribbon bands tried\n",
    "    bound=True #If false, tries all possible ribbon bands.\n",
    "    \n",
    "    \n",
    "    \n",
    "    if effort=='low':\n",
    "        SnapPy_length_spectrum=False\n",
    "    \n",
    "    if effort=='medium': \n",
    "        SnapPy_length_spectrum=False\n",
    "    \n",
    "    if effort=='high':\n",
    "        SnapPy_length_spectrum=True\n",
    "        \n",
    "        \n",
    "    \n",
    "    PD=D.PD_code()\n",
    "    \n",
    "    conc_diagrams=concordance_search(PD,max_twists=max_twists,bound=bound,number_of_tries=number_of_tries)\n",
    "    \n",
    "    conc=[]\n",
    "    for c in conc_diagrams:\n",
    "        C=snappy.Link(c[0]).exterior()\n",
    "        already_known=False\n",
    "        for X in [y[0] for y in conc]:\n",
    "            if better_is_isometric_to(X,C,index=2):\n",
    "                already_known=True\n",
    "                break\n",
    "        if already_known==False:\n",
    "            conc.append([C,c])\n",
    "                \n",
    "    \n",
    "    if verbose:\n",
    "        print('Number of concordant knots created:',len(conc))\n",
    "        \n",
    "    concordance_friends=[]\n",
    "    for c in conc:\n",
    "        try:\n",
    "            C=c[0]\n",
    "            F=search_for_friend(C,effort=effort,max_number_of_friends=number_of_concordance_friends,SnapPy_length_spectrum=SnapPy_length_spectrum)\n",
    "            if F!=[]:\n",
    "                if verbose:\n",
    "                    print('The concordant knot:',c,'has friends.')\n",
    "                    print('Number of friends:',len(F))\n",
    "                for f in F:\n",
    "                    concordance_friends.append([f,c])\n",
    "                    \n",
    "            if len(concordance_friends)>number_of_concordance_friends-1:\n",
    "                if verbose:\n",
    "                    print('Total number of concordance friends found:',len(concordance_friends))\n",
    "                return concordance_friends\n",
    "        except:\n",
    "            pass\n",
    "    \n",
    "    if verbose:\n",
    "        print('Number of concordance friends found:',len(concordance_friends))\n",
    "    return concordance_friends\n",
    "\n",
    "\n",
    "##### RIBBON SEARCH CODE ######\n",
    "\n",
    "import ribbon.rw  # the main class\n",
    "import ribbon.visualizer as visualizer  # for visualizing the output\n",
    "\n",
    "import numpy as np  # handles arrays\n",
    "import snappy  # to represent the knots\n",
    "import logging  # to print some info of what the code is doing\n",
    "\n",
    "def is_ribbon(PD,tries=10000,twists=5):\n",
    "    '''Takes as input a PD code and checks if it is ribbon.\n",
    "    If True is returned it is proven to be ribbon. If False is returned it is not clear.'''\n",
    "\n",
    "    links = [PD]\n",
    "\n",
    "    # links to search. Accepts a list of PD codes or link names. K6a3 is the Stevedore knot\n",
    "    max_size = len(PD)+25          # max number of crossings any intermediate knot can have\n",
    "    max_steps =  int(tries/10)         # max number of steps searched by the random walker before giving up and resetting the link\n",
    "    max_tries = tries         # number of total steps before we give up completely\n",
    "    max_bct = twists               # we use the same variable to set the max number of allowed twists, link components, and bands to add. If you start with a knot, the max number of bands is the max number of components + 1, since each band adds a link component\n",
    "    log_level = logging.ERROR # controls how much information is printed by the code while searching for a band\n",
    "    use_checks = False        # If set to true (whcih requires sage), the code will check for slice obstructions after attaching bands, rather than keep searching more and more bands on a link that is potentially obstructed. This uses the Fox Milnor condition, which requires the Alexander Polynomial. This can be slow to compute for large knots\n",
    "    save_images = True        # Will use the visualizer to save the band found by the random walker\n",
    "\n",
    "    random_walker = ribbon.rw.RandomWalker(links=links, \n",
    "                                           max_size=max_size, \n",
    "                                           max_steps=max_steps, \n",
    "                                           max_bct=max_bct, \n",
    "                                           logger=None, \n",
    "                                           log_level=log_level, \n",
    "                                           use_band_checks=use_checks, \n",
    "                                           save_solved_knot_images=save_images\n",
    "                                          )\n",
    "\n",
    "    tries = 0\n",
    "    while tries < max_tries:\n",
    "        tries += 1\n",
    "        if tries % 10000 == 0:\n",
    "            print(\"Performed {:d} steps.\".format(tries))\n",
    "\n",
    "        # Find all valid actions\n",
    "        valid_actions = np.argwhere(random_walker.invalid_action_mask()).flatten()\n",
    "\n",
    "        # pick a random one\n",
    "        a = np.random.choice(valid_actions) if len(valid_actions) > 0 else 0\n",
    "\n",
    "        # perform the action\n",
    "        done, info = random_walker.step(a)\n",
    "\n",
    "        # check whether the knot is done (either because the unknot was reached, or a reset was triggered)\n",
    "        if done:\n",
    "            if 'unknot' in info['result']:  # found bands\n",
    "                print(\"Knot is ribbon!\")  # this is not an error, we just want to print this message irrespective of the logger level.\n",
    "                return True\n",
    "    return False\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27a9a5fa",
   "metadata": {},
   "source": [
    "Some demonstration. We start with some interesting knots:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9bc2ff5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Simplest slice knot\n",
    "S=snappy.Manifold('K6a3') \n",
    "\n",
    "#Random slice knot\n",
    "R=snappy.Manifold('K12n870') \n",
    "\n",
    "#Conway knot, top slice but not smoothly slice\n",
    "C=snappy.Manifold('K11n34') \n",
    "\n",
    "#The positive Whiteheaddouble of the right-handed trefoil, top slice but not smoothly slice\n",
    "W_p=snappy.Link([(31, 25, 32, 24), (26, 36, 27, 35), (36, 30, 37, 29), (30, 15, 31, 16), (22, 18, 23, 17), (16, 24, 17, 23), (13, 34, 14, 35), (37, 10, 0, 11), (25, 15, 26, 14), (7, 33, 8, 32), (9, 19, 10, 18), (8, 21, 9, 22), (27, 4, 28, 5), (12, 6, 13, 5), (33, 7, 34, 6), (3, 28, 4, 29), (2, 12, 3, 11), (1, 21, 2, 20),(19, 1, 20, 0)]).exterior()\n",
    "\n",
    "#The negative Whiteheaddouble of the right-handed trefoil, top slice unknown if smoothly slice\n",
    "W_n=snappy.Link([(31, 39, 32, 38), (36, 30, 37, 29), (24, 36, 25, 35), (32, 3, 33, 4), (33, 9, 34, 8), (11, 31, 12, 30), (5, 28, 6, 29), (27, 6, 28, 7), (26, 16, 27, 15), (16, 26, 17, 25), (9, 3, 10, 2), (10, 39, 11, 0), (37, 12, 38, 13), (4, 14, 5, 13), (23, 19, 24, 18), (19, 23, 20, 22), (17, 34, 18, 35), (14, 8, 15, 7), (1, 20, 2, 21), (21, 0, 22, 1)]).exterior()\n",
    "\n",
    "#The figure eigth knot\n",
    "E=snappy.Manifold('K4a1') \n",
    "\n",
    "#The (2,1)-cable of the figure eigth knot, top slice, but not smoothly slice\n",
    "def braid_index(word):\n",
    "    '''Returns the braid index of a word'''\n",
    "    return max([abs(x) for x in word])+1\n",
    "\n",
    "def writhe(word):\n",
    "    '''Returns the writhe of a braid word.'''\n",
    "    wr=0\n",
    "    for w in word:\n",
    "        wr=wr+sign(w)\n",
    "    return wr\n",
    "    \n",
    "def cable(word,p,q):\n",
    "    '''Returns a braid word of the cable. (For positive p and arbitrary q.)'''\n",
    "    cable_word=[]\n",
    "    for i in word:\n",
    "        subword=[]\n",
    "        for t in range(0,p):\n",
    "            subword=subword+list(range(p*abs(i)+t,p*(abs(i)-1)+t,-1))\n",
    "        if i<0:\n",
    "            subword=[-j for j in subword]\n",
    "        cable_word=cable_word+subword\n",
    "    wr=writhe(word)\n",
    "    if (q-p*wr)<0:\n",
    "        cable_word=cable_word+(p*wr-q)*list(range(-1,-(p-1)-1,-1))\n",
    "    if (q-p*wr)>=0:\n",
    "        cable_word=cable_word+(-p*wr+q)*list(range(1,(p-1)+1,+1))\n",
    "    return cable_word\n",
    "\n",
    "CE=snappy.Link(braid_closure=cable(E.link().braid_word(),2,1)).exterior()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "92e8faed",
   "metadata": {},
   "outputs": [],
   "source": [
    "gui tk"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f4d4f784",
   "metadata": {},
   "source": [
    "We first verify that the slice knots are slice, and check if they have friends."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fb601656",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knot is ribbon!\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_ribbon(S.link().PD_code())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "8a3b3582",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knot is ribbon!\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_ribbon(R.link().PD_code())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "fffcca46",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(S)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "cc87bce1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[K12n870-9_filled(0,0)]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(R)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dcca6268",
   "metadata": {},
   "source": [
    "Next we check if we can find the friends of the Conway knot and check if the other interesting knots have friends."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e1042233",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Regina_Triangulation(0,0)]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(C)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "bbff2224",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(W_p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "5a35b6b1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(W_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "4b6a1009",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "search_for_friend(CE)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a5c1a1d",
   "metadata": {},
   "source": [
    "Next we search for concordance friends of the non-hyperbolic examples."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "77095d2a",
   "metadata": {},
   "source": [
    "The negative Whitehead double of the right-handed trefoil."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "eb05079d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of concordant knots created: 151\n",
      "The concordant knot: [unnamed link(0,0), [[(21, 0, 22, 1), (1, 20, 2, 21), (9, 3, 10, 2), (32, 3, 33, 4), (4, 14, 5, 13), (14, 8, 15, 7), (33, 9, 34, 8), (10, 39, 11, 0), (11, 31, 12, 30), (37, 12, 38, 13), (26, 16, 27, 15), (16, 26, 17, 25), (17, 34, 18, 35), (23, 19, 24, 18), (19, 23, 20, 22), (24, 36, 25, 35), (36, 30, 37, 29), (31, 39, 32, 38), (41, 28, 6, 29), (27, 6, 28, 47), (41, 50, 46, 51), (51, 46, 52, 45), (5, 49, 42, 50), (49, 43, 48, 42), (45, 52, 44, 61), (43, 62, 44, 48), (47, 53, 54, 7), (60, 59, 61, 62), (58, 57, 59, 60), (56, 55, 57, 58), (54, 53, 55, 56)], 5, 7, -5]] has friends.\n",
      "Number of friends: 1\n",
      "Number of concordance friends found: 1\n"
     ]
    }
   ],
   "source": [
    "concordance_friends=concordance_friend_search(W_n.link(),number_of_concordance_friends=10,effort='low',max_twists=5,number_of_tries=100,verbose=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "a3e69969",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(159, 99, 160, 98),\n",
       " (371, 252, 372, 253),\n",
       " (392, 570, 393, 569),\n",
       " (477, 562, 478, 563),\n",
       " (389, 101, 390, 100),\n",
       " (478, 91, 479, 92),\n",
       " (391, 251, 392, 250),\n",
       " (359, 560, 360, 561),\n",
       " (388, 338, 389, 337),\n",
       " (298, 506, 299, 505),\n",
       " (602, 503, 603, 504),\n",
       " (195, 502, 196, 503),\n",
       " (62, 502, 63, 501),\n",
       " (530, 500, 531, 499),\n",
       " (299, 37, 300, 36),\n",
       " (600, 33, 601, 34),\n",
       " (193, 34, 194, 35),\n",
       " (63, 33, 64, 32),\n",
       " (532, 32, 533, 31),\n",
       " (533, 632, 534, 633),\n",
       " (65, 630, 66, 631),\n",
       " (191, 629, 192, 628),\n",
       " (598, 630, 599, 629),\n",
       " (300, 627, 301, 628),\n",
       " (529, 454, 530, 455),\n",
       " (61, 452, 62, 453),\n",
       " (196, 452, 197, 451),\n",
       " (603, 451, 604, 450),\n",
       " (296, 449, 297, 450),\n",
       " (534, 268, 535, 267),\n",
       " (526, 105, 527, 106),\n",
       " (57, 104, 58, 105),\n",
       " (200, 104, 201, 103),\n",
       " (607, 103, 608, 102),\n",
       " (292, 101, 293, 102),\n",
       " (294, 156, 295, 155),\n",
       " (605, 154, 606, 155),\n",
       " (198, 153, 199, 154),\n",
       " (60, 152, 61, 151),\n",
       " (263, 145, 264, 144),\n",
       " (531, 149, 532, 148),\n",
       " (229, 142, 230, 143),\n",
       " (453, 150, 454, 151),\n",
       " (634, 145, 635, 146),\n",
       " (29, 147, 30, 146),\n",
       " (500, 150, 501, 149),\n",
       " (410, 121, 411, 122),\n",
       " (312, 124, 313, 123),\n",
       " (585, 118, 586, 119),\n",
       " (179, 124, 180, 125),\n",
       " (78, 120, 79, 119),\n",
       " (547, 123, 548, 122),\n",
       " (551, 14, 552, 15),\n",
       " (76, 19, 77, 20),\n",
       " (176, 14, 177, 13),\n",
       " (587, 19, 588, 18),\n",
       " (315, 16, 316, 17),\n",
       " (408, 16, 409, 15),\n",
       " (465, 642, 466, 643),\n",
       " (462, 24, 463, 23),\n",
       " (461, 493, 462, 492),\n",
       " (445, 415, 446, 414),\n",
       " (447, 308, 448, 309),\n",
       " (444, 592, 445, 591),\n",
       " (446, 184, 447, 183),\n",
       " (442, 73, 443, 74),\n",
       " (281, 73, 282, 72),\n",
       " (277, 184, 278, 185),\n",
       " (279, 592, 280, 593),\n",
       " (276, 308, 277, 307),\n",
       " (278, 415, 279, 416),\n",
       " (273, 504, 274, 505),\n",
       " (272, 35, 273, 36),\n",
       " (268, 632, 269, 631),\n",
       " (626, 38, 627, 37),\n",
       " (625, 507, 626, 506),\n",
       " (621, 417, 622, 416),\n",
       " (623, 306, 624, 307),\n",
       " (620, 594, 621, 593),\n",
       " (622, 186, 623, 185),\n",
       " (618, 71, 619, 72),\n",
       " (215, 43, 216, 42),\n",
       " (214, 512, 215, 511),\n",
       " (218, 422, 219, 421),\n",
       " (217, 302, 218, 303),\n",
       " (213, 595, 214, 594),\n",
       " (216, 190, 217, 189),\n",
       " (212, 69, 213, 70),\n",
       " (330, 394, 331, 393),\n",
       " (323, 364, 324, 365),\n",
       " (332, 249, 333, 250),\n",
       " (44, 68, 45, 67),\n",
       " (41, 188, 42, 189),\n",
       " (43, 596, 44, 597),\n",
       " (40, 304, 41, 303),\n",
       " (39, 420, 40, 421),\n",
       " (47, 516, 48, 517),\n",
       " (513, 69, 514, 68),\n",
       " (510, 187, 511, 188),\n",
       " (512, 595, 513, 596),\n",
       " (509, 305, 510, 304),\n",
       " (508, 419, 509, 420),\n",
       " (535, 224, 536, 225),\n",
       " (66, 223, 67, 224),\n",
       " (190, 222, 191, 221),\n",
       " (597, 223, 598, 222),\n",
       " (301, 220, 302, 221),\n",
       " (422, 220, 423, 219),\n",
       " (373, 351, 374, 350),\n",
       " (244, 96, 245, 95),\n",
       " (378, 526, 379, 525),\n",
       " (377, 57, 378, 56),\n",
       " (376, 201, 377, 202),\n",
       " (375, 608, 376, 609),\n",
       " (374, 292, 375, 291),\n",
       " (372, 433, 373, 434),\n",
       " (370, 489, 371, 490),\n",
       " (352, 252, 353, 251),\n",
       " (353, 489, 354, 488),\n",
       " (351, 433, 352, 432),\n",
       " (349, 290, 350, 291),\n",
       " (348, 610, 349, 609),\n",
       " (347, 203, 348, 202),\n",
       " (346, 55, 347, 56),\n",
       " (344, 523, 345, 524),\n",
       " (114, 254, 115, 253),\n",
       " (115, 491, 116, 490),\n",
       " (113, 435, 114, 434),\n",
       " (112, 289, 113, 290),\n",
       " (111, 611, 112, 610),\n",
       " (110, 204, 111, 203),\n",
       " (109, 54, 110, 55),\n",
       " (107, 524, 108, 525),\n",
       " (498, 522, 499, 521),\n",
       " (497, 53, 498, 52),\n",
       " (496, 205, 497, 206),\n",
       " (495, 612, 496, 613),\n",
       " (494, 288, 495, 287),\n",
       " (491, 436, 492, 437),\n",
       " (493, 256, 494, 257),\n",
       " (643, 466, 0, 467),\n",
       " (640, 233, 641, 234),\n",
       " (637, 261, 638, 260),\n",
       " (0, 440, 1, 439),\n",
       " (639, 284, 640, 285),\n",
       " (638, 616, 639, 615),\n",
       " (636, 208, 637, 207),\n",
       " (635, 50, 636, 51),\n",
       " (633, 518, 634, 519),\n",
       " (463, 234, 464, 235),\n",
       " (460, 256, 461, 255),\n",
       " (468, 438, 469, 437),\n",
       " (459, 288, 460, 289),\n",
       " (458, 612, 459, 611),\n",
       " (457, 205, 458, 204),\n",
       " (456, 53, 457, 54),\n",
       " (455, 522, 456, 523),\n",
       " (226, 266, 227, 265),\n",
       " (237, 441, 238, 440),\n",
       " (232, 283, 233, 284),\n",
       " (231, 617, 232, 616),\n",
       " (230, 210, 231, 209),\n",
       " (227, 46, 228, 47),\n",
       " (228, 515, 229, 516),\n",
       " (266, 226, 267, 225),\n",
       " (264, 518, 265, 517),\n",
       " (262, 50, 263, 49),\n",
       " (261, 208, 262, 209),\n",
       " (259, 614, 260, 615),\n",
       " (258, 286, 259, 285),\n",
       " (360, 89, 361, 90),\n",
       " (247, 565, 248, 564),\n",
       " (147, 521, 148, 520),\n",
       " (143, 49, 144, 48),\n",
       " (141, 210, 142, 211),\n",
       " (140, 617, 141, 618),\n",
       " (139, 283, 140, 282),\n",
       " (138, 441, 139, 442),\n",
       " (443, 542, 444, 543),\n",
       " (280, 542, 281, 541),\n",
       " (619, 540, 620, 541),\n",
       " (211, 538, 212, 539),\n",
       " (45, 537, 46, 536),\n",
       " (514, 538, 515, 537),\n",
       " (430, 100, 431, 99),\n",
       " (428, 157, 429, 158),\n",
       " (427, 449, 428, 448),\n",
       " (424, 507, 425, 508),\n",
       " (423, 38, 424, 39),\n",
       " (425, 625, 426, 624),\n",
       " (426, 275, 427, 276),\n",
       " (297, 275, 298, 274),\n",
       " (599, 270, 600, 271),\n",
       " (192, 271, 193, 272),\n",
       " (64, 270, 65, 269),\n",
       " (554, 578, 555, 577),\n",
       " (559, 399, 560, 398),\n",
       " (557, 366, 558, 367),\n",
       " (558, 325, 559, 326),\n",
       " (545, 413, 546, 412),\n",
       " (548, 313, 549, 314),\n",
       " (543, 591, 544, 590),\n",
       " (549, 179, 550, 178),\n",
       " (539, 70, 540, 71),\n",
       " (411, 240, 412, 241),\n",
       " (311, 243, 312, 242),\n",
       " (588, 239, 589, 240),\n",
       " (180, 243, 181, 244),\n",
       " (75, 239, 76, 238),\n",
       " (546, 242, 547, 241),\n",
       " (120, 18, 121, 17),\n",
       " (152, 383, 153, 384),\n",
       " (431, 390, 432, 391),\n",
       " (295, 387, 296, 386),\n",
       " (604, 385, 605, 386),\n",
       " (197, 384, 198, 385),\n",
       " (59, 383, 60, 382),\n",
       " (527, 381, 528, 380),\n",
       " (106, 380, 107, 379),\n",
       " (342, 382, 343, 381),\n",
       " (528, 343, 529, 344),\n",
       " (58, 341, 59, 342),\n",
       " (199, 341, 200, 340),\n",
       " (606, 340, 607, 339),\n",
       " (293, 338, 294, 339),\n",
       " (429, 337, 430, 336),\n",
       " (108, 345, 109, 346),\n",
       " (158, 336, 159, 335),\n",
       " (30, 520, 31, 519),\n",
       " (28, 52, 29, 51),\n",
       " (27, 206, 28, 207),\n",
       " (26, 613, 27, 614),\n",
       " (25, 287, 26, 286),\n",
       " (21, 438, 22, 439),\n",
       " (24, 257, 25, 258),\n",
       " (333, 161, 334, 160),\n",
       " (334, 97, 335, 98),\n",
       " (174, 579, 175, 580),\n",
       " (169, 400, 170, 401),\n",
       " (170, 364, 171, 363),\n",
       " (171, 323, 172, 322),\n",
       " (186, 417, 187, 418),\n",
       " (182, 310, 183, 309),\n",
       " (194, 601, 195, 602),\n",
       " (177, 551, 178, 550),\n",
       " (361, 169, 362, 168),\n",
       " (245, 162, 246, 163),\n",
       " (479, 167, 480, 166),\n",
       " (387, 156, 388, 157),\n",
       " (93, 165, 94, 164),\n",
       " (77, 587, 78, 586),\n",
       " (85, 556, 86, 557),\n",
       " (79, 316, 80, 317),\n",
       " (80, 408, 81, 407),\n",
       " (87, 324, 88, 325),\n",
       " (86, 365, 87, 366),\n",
       " (83, 577, 84, 576),\n",
       " (88, 400, 89, 399),\n",
       " (402, 173, 403, 174),\n",
       " (405, 83, 406, 82),\n",
       " (401, 363, 402, 362),\n",
       " (403, 578, 404, 579),\n",
       " (409, 315, 410, 314),\n",
       " (404, 554, 405, 553),\n",
       " (580, 175, 581, 176),\n",
       " (582, 82, 583, 81),\n",
       " (581, 553, 582, 552),\n",
       " (583, 406, 584, 407),\n",
       " (584, 318, 585, 317),\n",
       " (331, 568, 332, 569),\n",
       " (305, 419, 306, 418),\n",
       " (320, 555, 321, 556),\n",
       " (319, 84, 320, 85),\n",
       " (318, 576, 319, 575),\n",
       " (321, 173, 322, 172),\n",
       " (10, 563, 11, 564),\n",
       " (11, 92, 12, 93),\n",
       " (12, 166, 13, 165),\n",
       " (396, 357, 397, 358),\n",
       " (328, 356, 329, 355),\n",
       " (126, 163, 127, 164),\n",
       " (127, 246, 128, 247),\n",
       " (125, 95, 126, 94),\n",
       " (128, 566, 129, 565),\n",
       " (329, 486, 330, 487),\n",
       " (394, 486, 395, 485),\n",
       " (561, 482, 562, 483),\n",
       " (90, 481, 91, 482),\n",
       " (167, 481, 168, 480),\n",
       " (6, 474, 7, 473),\n",
       " (254, 435, 255, 436),\n",
       " (483, 477, 484, 476),\n",
       " (358, 475, 359, 476),\n",
       " (397, 474, 398, 475),\n",
       " (327, 473, 328, 472),\n",
       " (369, 471, 370, 470),\n",
       " (116, 469, 117, 470),\n",
       " (22, 468, 23, 467),\n",
       " (235, 464, 236, 465),\n",
       " (74, 137, 75, 138),\n",
       " (589, 137, 590, 136),\n",
       " (544, 135, 545, 136),\n",
       " (413, 135, 414, 134),\n",
       " (181, 133, 182, 132),\n",
       " (310, 133, 311, 134),\n",
       " (161, 130, 162, 131),\n",
       " (96, 132, 97, 131),\n",
       " (566, 130, 567, 129),\n",
       " (395, 8, 396, 9),\n",
       " (484, 10, 485, 9),\n",
       " (356, 7, 357, 8),\n",
       " (368, 4, 369, 3),\n",
       " (326, 6, 327, 5),\n",
       " (117, 2, 118, 3),\n",
       " (20, 2, 21, 1),\n",
       " (236, 641, 237, 642),\n",
       " (571, 354, 572, 355),\n",
       " (567, 249, 568, 248),\n",
       " (574, 368, 575, 367),\n",
       " (570, 488, 571, 487),\n",
       " (572, 471, 573, 472),\n",
       " (573, 4, 574, 5)]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F=concordance_friends[0][0]\n",
    "D=create_diagram(F)\n",
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "481faa9c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "322"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "9627128a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Performed 10000 steps.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_ribbon(D)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78c8a728",
   "metadata": {},
   "source": [
    "The positive Whitehead double of the right-handed trefoil."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "8e397a0b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of concordant knots created: 133\n",
      "The concordant knot: [unnamed link(0,0), [[(19, 1, 20, 0), (1, 21, 2, 20), (3, 28, 4, 29), (27, 4, 28, 5), (33, 7, 34, 6), (7, 33, 8, 32), (8, 21, 9, 22), (9, 19, 10, 18), (37, 10, 0, 11), (13, 34, 14, 35), (25, 15, 26, 14), (30, 15, 31, 16), (16, 24, 17, 23), (22, 18, 23, 17), (31, 25, 32, 24), (26, 36, 27, 35), (36, 30, 37, 29), (12, 6, 13, 39), (2, 12, 45, 11), (39, 48, 44, 49), (49, 44, 50, 43), (5, 47, 40, 48), (47, 41, 46, 40), (43, 50, 42, 59), (41, 60, 42, 46), (45, 51, 52, 3), (58, 57, 59, 60), (56, 55, 57, 58), (54, 53, 55, 56), (52, 51, 53, 54)], 5, 3, -5]] has friends.\n",
      "Number of friends: 1\n",
      "Total number of concordance friends found: 1\n"
     ]
    }
   ],
   "source": [
    "concordance_friends=concordance_friend_search(W_p.link(),number_of_concordance_friends=1,effort='low',max_twists=6,number_of_tries=100,verbose=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "08faffdd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(4, 170, 5, 169),\n",
       " (522, 460, 523, 459),\n",
       " (1, 282, 2, 283),\n",
       " (523, 255, 0, 254),\n",
       " (0, 88, 1, 87),\n",
       " (497, 174, 498, 175),\n",
       " (495, 35, 496, 34),\n",
       " (493, 10, 494, 11),\n",
       " (484, 461, 485, 462),\n",
       " (482, 278, 483, 277),\n",
       " (480, 259, 481, 260),\n",
       " (479, 109, 480, 108),\n",
       " (475, 96, 476, 97),\n",
       " (46, 486, 47, 485),\n",
       " (384, 471, 385, 472),\n",
       " (183, 473, 184, 472),\n",
       " (356, 474, 357, 473),\n",
       " (250, 456, 251, 455),\n",
       " (453, 249, 454, 248),\n",
       " (45, 460, 46, 461),\n",
       " (446, 174, 447, 173),\n",
       " (448, 35, 449, 36),\n",
       " (450, 10, 451, 9),\n",
       " (125, 444, 126, 445),\n",
       " (440, 131, 441, 132),\n",
       " (133, 438, 134, 439),\n",
       " (436, 303, 437, 304),\n",
       " (309, 428, 310, 429),\n",
       " (427, 227, 428, 226),\n",
       " (66, 432, 67, 431),\n",
       " (424, 315, 425, 316),\n",
       " (385, 269, 386, 268),\n",
       " (349, 391, 350, 390),\n",
       " (380, 188, 381, 187),\n",
       " (270, 380, 271, 379),\n",
       " (383, 101, 384, 100),\n",
       " (271, 360, 272, 361),\n",
       " (357, 98, 358, 99),\n",
       " (355, 266, 356, 267),\n",
       " (352, 179, 353, 180),\n",
       " (310, 227, 311, 228),\n",
       " (68, 305, 69, 306),\n",
       " (257, 278, 258, 279),\n",
       " (286, 247, 287, 248),\n",
       " (42, 282, 43, 281),\n",
       " (269, 188, 270, 189),\n",
       " (182, 267, 183, 268),\n",
       " (44, 255, 45, 256),\n",
       " (241, 171, 242, 170),\n",
       " (239, 40, 240, 41),\n",
       " (243, 7, 244, 6),\n",
       " (58, 224, 59, 223),\n",
       " (38, 171, 39, 172),\n",
       " (20, 149, 21, 150),\n",
       " (43, 88, 44, 89),\n",
       " (32, 11, 33, 12),\n",
       " (94, 415, 95, 416),\n",
       " (104, 412, 105, 411),\n",
       " (476, 414, 477, 413),\n",
       " (272, 410, 273, 409),\n",
       " (378, 214, 379, 213),\n",
       " (274, 329, 275, 330),\n",
       " (477, 326, 478, 327),\n",
       " (106, 327, 107, 328),\n",
       " (93, 325, 94, 324),\n",
       " (165, 87, 166, 86),\n",
       " (164, 254, 165, 253),\n",
       " (163, 459, 164, 458),\n",
       " (166, 283, 167, 284),\n",
       " (361, 212, 362, 213),\n",
       " (494, 200, 495, 199),\n",
       " (244, 203, 245, 204),\n",
       " (449, 200, 450, 201),\n",
       " (33, 199, 34, 198),\n",
       " (372, 154, 373, 153),\n",
       " (207, 341, 208, 340),\n",
       " (451, 343, 452, 342),\n",
       " (246, 340, 247, 339),\n",
       " (492, 343, 493, 344),\n",
       " (333, 85, 334, 84),\n",
       " (334, 252, 335, 251),\n",
       " (332, 458, 333, 457),\n",
       " (336, 285, 337, 286),\n",
       " (330, 162, 331, 161),\n",
       " (335, 404, 336, 405),\n",
       " (496, 396, 497, 395),\n",
       " (242, 399, 243, 400),\n",
       " (447, 396, 448, 397),\n",
       " (37, 399, 38, 398),\n",
       " (273, 160, 274, 161),\n",
       " (97, 157, 98, 156),\n",
       " (474, 155, 475, 156),\n",
       " (12, 346, 13, 345),\n",
       " (14, 29, 15, 30),\n",
       " (7, 202, 8, 203),\n",
       " (5, 400, 6, 401),\n",
       " (418, 321, 419, 322),\n",
       " (412, 157, 413, 158),\n",
       " (407, 82, 408, 83),\n",
       " (121, 168, 122, 169),\n",
       " (122, 3, 123, 4),\n",
       " (124, 40, 125, 39),\n",
       " (128, 298, 129, 297),\n",
       " (120, 402, 121, 401),\n",
       " (117, 338, 118, 339),\n",
       " (119, 205, 120, 204),\n",
       " (193, 350, 194, 351),\n",
       " (205, 119, 206, 118),\n",
       " (91, 110, 92, 111),\n",
       " (402, 116, 403, 115),\n",
       " (337, 116, 338, 117),\n",
       " (167, 114, 168, 115),\n",
       " (2, 113, 3, 114),\n",
       " (41, 113, 42, 112),\n",
       " (31, 344, 32, 345),\n",
       " (162, 487, 163, 488),\n",
       " (521, 486, 522, 487),\n",
       " (507, 228, 508, 229),\n",
       " (509, 313, 510, 312),\n",
       " (503, 432, 504, 433),\n",
       " (348, 218, 349, 217),\n",
       " (435, 134, 436, 135),\n",
       " (195, 220, 196, 221),\n",
       " (197, 394, 198, 395),\n",
       " (392, 219, 393, 220),\n",
       " (19, 318, 20, 319),\n",
       " (150, 320, 151, 319),\n",
       " (224, 313, 225, 314),\n",
       " (59, 314, 60, 315),\n",
       " (221, 27, 222, 26),\n",
       " (148, 21, 149, 22),\n",
       " (194, 17, 195, 18),\n",
       " (391, 16, 392, 17),\n",
       " (218, 15, 219, 16),\n",
       " (346, 14, 347, 13),\n",
       " (235, 71, 236, 70),\n",
       " (234, 301, 235, 302),\n",
       " (229, 500, 230, 501),\n",
       " (311, 509, 312, 508),\n",
       " (123, 240, 124, 241),\n",
       " (71, 237, 72, 236),\n",
       " (433, 502, 434, 503),\n",
       " (304, 136, 305, 135),\n",
       " (177, 19, 178, 18),\n",
       " (175, 223, 176, 222),\n",
       " (232, 440, 233, 439),\n",
       " (294, 445, 295, 446),\n",
       " (302, 437, 303, 438),\n",
       " (430, 145, 431, 146),\n",
       " (307, 147, 308, 146),\n",
       " (230, 141, 231, 142),\n",
       " (504, 144, 505, 143),\n",
       " (406, 249, 407, 250),\n",
       " (85, 253, 86, 252),\n",
       " (206, 245, 207, 246),\n",
       " (405, 454, 406, 455),\n",
       " (83, 457, 84, 456),\n",
       " (209, 452, 210, 453),\n",
       " (184, 99, 185, 100),\n",
       " (191, 389, 192, 388),\n",
       " (208, 288, 209, 287),\n",
       " (89, 280, 90, 281),\n",
       " (403, 285, 404, 284),\n",
       " (79, 216, 80, 217),\n",
       " (76, 352, 77, 351),\n",
       " (78, 389, 79, 390),\n",
       " (75, 179, 76, 178),\n",
       " (77, 192, 78, 193),\n",
       " (74, 152, 75, 151),\n",
       " (73, 321, 74, 320),\n",
       " (276, 519, 277, 520),\n",
       " (481, 518, 482, 519),\n",
       " (109, 516, 110, 517),\n",
       " (92, 516, 93, 515),\n",
       " (296, 512, 297, 511),\n",
       " (127, 513, 128, 512),\n",
       " (237, 514, 238, 515),\n",
       " (442, 513, 443, 514),\n",
       " (499, 511, 500, 510),\n",
       " (210, 81, 211, 82),\n",
       " (322, 370, 323, 369),\n",
       " (152, 368, 153, 367),\n",
       " (190, 363, 191, 364),\n",
       " (180, 366, 181, 365),\n",
       " (387, 364, 388, 365),\n",
       " (353, 367, 354, 366),\n",
       " (215, 362, 216, 363),\n",
       " (130, 300, 131, 299),\n",
       " (441, 300, 442, 301),\n",
       " (417, 368, 418, 369),\n",
       " (370, 324, 371, 323),\n",
       " (371, 416, 372, 417),\n",
       " (308, 61, 309, 62),\n",
       " (429, 63, 430, 62),\n",
       " (60, 426, 61, 425),\n",
       " (317, 422, 318, 423),\n",
       " (22, 422, 23, 421),\n",
       " (225, 427, 226, 426),\n",
       " (147, 420, 148, 421),\n",
       " (72, 419, 73, 420),\n",
       " (347, 30, 348, 31),\n",
       " (196, 28, 197, 27),\n",
       " (393, 29, 394, 28),\n",
       " (176, 25, 177, 26),\n",
       " (316, 23, 317, 24),\n",
       " (423, 25, 424, 24),\n",
       " (498, 57, 499, 58),\n",
       " (443, 55, 444, 54),\n",
       " (238, 54, 239, 53),\n",
       " (126, 55, 127, 56),\n",
       " (295, 56, 296, 57),\n",
       " (90, 51, 91, 52),\n",
       " (111, 53, 112, 52),\n",
       " (483, 49, 484, 48),\n",
       " (279, 51, 280, 50),\n",
       " (69, 136, 70, 137),\n",
       " (65, 144, 66, 145),\n",
       " (64, 505, 65, 506),\n",
       " (298, 130, 299, 129),\n",
       " (233, 132, 234, 133),\n",
       " (142, 502, 143, 501),\n",
       " (140, 231, 141, 232),\n",
       " (137, 307, 138, 306),\n",
       " (139, 434, 140, 435),\n",
       " (138, 67, 139, 68),\n",
       " (506, 63, 507, 64),\n",
       " (102, 185, 103, 186),\n",
       " (101, 383, 102, 382),\n",
       " (103, 358, 104, 359),\n",
       " (105, 158, 106, 159),\n",
       " (80, 491, 81, 492),\n",
       " (211, 491, 212, 490),\n",
       " (408, 490, 409, 489),\n",
       " (331, 488, 332, 489),\n",
       " (288, 341, 289, 342),\n",
       " (290, 202, 291, 201),\n",
       " (292, 398, 293, 397),\n",
       " (291, 37, 292, 36),\n",
       " (289, 8, 290, 9),\n",
       " (293, 172, 294, 173),\n",
       " (462, 47, 463, 48),\n",
       " (463, 521, 464, 520),\n",
       " (465, 329, 466, 328),\n",
       " (467, 410, 468, 411),\n",
       " (466, 160, 467, 159),\n",
       " (468, 360, 469, 359),\n",
       " (470, 381, 471, 382),\n",
       " (469, 187, 470, 186),\n",
       " (464, 275, 465, 276),\n",
       " (214, 378, 215, 377),\n",
       " (189, 377, 190, 376),\n",
       " (386, 376, 387, 375),\n",
       " (354, 373, 355, 374),\n",
       " (181, 374, 182, 375),\n",
       " (256, 49, 257, 50),\n",
       " (258, 518, 259, 517),\n",
       " (262, 326, 263, 325),\n",
       " (263, 414, 264, 415),\n",
       " (265, 155, 266, 154),\n",
       " (260, 107, 261, 108),\n",
       " (264, 96, 265, 95),\n",
       " (261, 478, 262, 479)]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F=concordance_friends[0][0]\n",
    "D=create_diagram(F)\n",
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "56ad08ed",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "262"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "2c263eef",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Performed 10000 steps.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_ribbon(D)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c5ed9c5",
   "metadata": {},
   "source": [
    "The (2,1)-cable of the figure eight knot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f38dbf1f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of concordant knots created: 32\n",
      "The concordant knot: [unnamed link(0,0), [[(17, 1, 18, 0), (1, 9, 2, 8), (2, 26, 3, 25), (14, 3, 15, 4), (31, 4, 32, 5), (5, 28, 6, 29), (6, 11, 7, 12), (18, 8, 19, 7), (9, 17, 10, 16), (10, 0, 11, 33), (13, 20, 14, 21), (26, 16, 27, 15), (30, 21, 31, 22), (22, 29, 23, 30), (27, 33, 28, 32), (23, 35, 24, 13), (41, 25, 20, 24), (35, 44, 40, 45), (45, 40, 46, 39), (12, 43, 36, 44), (43, 37, 42, 36), (37, 19, 38, 42), (39, 46, 38, 41)], 12, 19, 0]] has friends.\n",
      "Number of friends: 1\n",
      "Total number of concordance friends found: 1\n"
     ]
    }
   ],
   "source": [
    "concordance_friends=concordance_friend_search(CE.link(),number_of_concordance_friends=1,effort='low',max_twists=1,number_of_tries=100,verbose=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5bb8e7f2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(26, 161, 27, 162),\n",
       " (145, 99, 146, 98),\n",
       " (129, 164, 130, 165),\n",
       " (8, 166, 9, 165),\n",
       " (137, 33, 138, 32),\n",
       " (197, 31, 198, 30),\n",
       " (69, 80, 70, 81),\n",
       " (194, 89, 195, 90),\n",
       " (91, 158, 92, 159),\n",
       " (92, 30, 93, 29),\n",
       " (88, 109, 89, 110),\n",
       " (67, 186, 68, 187),\n",
       " (75, 180, 76, 181),\n",
       " (76, 39, 77, 40),\n",
       " (61, 41, 62, 40),\n",
       " (62, 182, 63, 181),\n",
       " (60, 143, 61, 144),\n",
       " (79, 147, 80, 146),\n",
       " (124, 177, 125, 178),\n",
       " (128, 150, 129, 149),\n",
       " (125, 36, 126, 37),\n",
       " (196, 157, 197, 158),\n",
       " (134, 153, 135, 154),\n",
       " (68, 58, 69, 57),\n",
       " (183, 143, 184, 142),\n",
       " (182, 41, 183, 42),\n",
       " (184, 202, 185, 201),\n",
       " (126, 208, 127, 207),\n",
       " (59, 202, 60, 203),\n",
       " (77, 205, 78, 204),\n",
       " (185, 97, 186, 96),\n",
       " (127, 103, 128, 102),\n",
       " (58, 97, 59, 98),\n",
       " (78, 100, 79, 99),\n",
       " (144, 204, 145, 203),\n",
       " (90, 215, 91, 216),\n",
       " (123, 226, 124, 227),\n",
       " (195, 214, 196, 215),\n",
       " (136, 211, 137, 212),\n",
       " (107, 155, 108, 154),\n",
       " (193, 110, 194, 111),\n",
       " (135, 106, 136, 107),\n",
       " (13, 179, 14, 178),\n",
       " (11, 206, 12, 207),\n",
       " (10, 101, 11, 102),\n",
       " (9, 148, 10, 149),\n",
       " (55, 6, 56, 7),\n",
       " (122, 16, 123, 15),\n",
       " (188, 6, 189, 5),\n",
       " (82, 8, 83, 7),\n",
       " (141, 42, 142, 43),\n",
       " (12, 38, 13, 37),\n",
       " (150, 222, 151, 221),\n",
       " (176, 225, 177, 226),\n",
       " (103, 223, 104, 222),\n",
       " (14, 0, 15, 227),\n",
       " (219, 25, 220, 24),\n",
       " (217, 53, 218, 52),\n",
       " (220, 131, 221, 132),\n",
       " (216, 191, 217, 192),\n",
       " (218, 85, 219, 86),\n",
       " (152, 116, 153, 115),\n",
       " (174, 121, 175, 122),\n",
       " (105, 117, 106, 116),\n",
       " (19, 119, 20, 118),\n",
       " (117, 21, 118, 20),\n",
       " (112, 52, 113, 51),\n",
       " (114, 133, 115, 134),\n",
       " (111, 192, 112, 193),\n",
       " (113, 86, 114, 87),\n",
       " (104, 21, 105, 22),\n",
       " (175, 17, 176, 16),\n",
       " (151, 22, 152, 23),\n",
       " (25, 85, 26, 84),\n",
       " (28, 190, 29, 189),\n",
       " (23, 133, 24, 132),\n",
       " (27, 54, 28, 55),\n",
       " (38, 73, 39, 74),\n",
       " (147, 71, 148, 70),\n",
       " (205, 73, 206, 72),\n",
       " (100, 72, 101, 71),\n",
       " (179, 74, 180, 75),\n",
       " (50, 88, 51, 87),\n",
       " (95, 66, 96, 67),\n",
       " (200, 65, 201, 66),\n",
       " (140, 63, 141, 64),\n",
       " (43, 65, 44, 64),\n",
       " (160, 54, 161, 53),\n",
       " (163, 130, 164, 131),\n",
       " (159, 190, 160, 191),\n",
       " (162, 83, 163, 84),\n",
       " (45, 172, 46, 173),\n",
       " (138, 174, 139, 173),\n",
       " (198, 172, 199, 171),\n",
       " (93, 171, 94, 170),\n",
       " (4, 169, 5, 170),\n",
       " (3, 95, 4, 94),\n",
       " (2, 200, 3, 199),\n",
       " (0, 140, 1, 139),\n",
       " (1, 44, 2, 45),\n",
       " (166, 82, 167, 81),\n",
       " (168, 188, 169, 187),\n",
       " (167, 56, 168, 57),\n",
       " (210, 120, 211, 119),\n",
       " (208, 224, 209, 223),\n",
       " (212, 156, 213, 155),\n",
       " (209, 18, 210, 19),\n",
       " (47, 157, 48, 156),\n",
       " (46, 31, 47, 32),\n",
       " (48, 214, 49, 213),\n",
       " (49, 109, 50, 108),\n",
       " (34, 18, 35, 17),\n",
       " (33, 120, 34, 121),\n",
       " (35, 224, 36, 225)]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F=concordance_friends[0][0]\n",
    "D=create_diagram(F)\n",
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "18c7fdae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "114"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "f5b84371",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Performed 10000 steps.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_ribbon(D)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "111dd348",
   "metadata": {},
   "source": [
    "Finally, we check the most promising example, the Conway knot. We create some concordance friends and check if any of them is ribbon."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3aa94030",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of concordant knots created: 271\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (11, 4, 12, 5), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (7, 3, 8, 23), (5, 12, 29, 13), (2, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 39), (25, 40, 26, 30), (6, 35, 36, 29), (35, 37, 38, 36), (37, 39, 40, 38)], 2, 6, 3]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (11, 23, 12, 5), (5, 12, 29, 13), (23, 32, 28, 33), (33, 28, 34, 27), (4, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (29, 35, 36, 6), (42, 41, 43, 44), (40, 39, 41, 42), (38, 37, 39, 40), (36, 35, 37, 38)], 4, 6, -5]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (11, 23, 12, 5), (5, 12, 29, 13), (23, 32, 28, 33), (33, 28, 34, 27), (4, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 39), (25, 40, 26, 30), (29, 35, 36, 6), (38, 37, 39, 40), (36, 35, 37, 38)], 4, 6, -3]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (11, 23, 12, 5), (5, 12, 29, 13), (23, 32, 28, 33), (33, 28, 34, 27), (4, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 41), (25, 42, 26, 30), (35, 36, 6, 29), (35, 37, 38, 36), (37, 39, 40, 38), (39, 41, 42, 40)], 4, 6, 4]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (16, 0, 17, 21), (18, 23, 19, 14), (14, 19, 29, 20), (23, 32, 28, 33), (33, 28, 34, 27), (13, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (29, 35, 36, 15), (42, 41, 43, 44), (40, 39, 41, 42), (38, 37, 39, 40), (36, 35, 37, 38)], 13, 15, -5]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (16, 0, 17, 21), (18, 23, 19, 14), (14, 19, 29, 20), (23, 32, 28, 33), (33, 28, 34, 27), (13, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 35), (25, 36, 26, 30), (29, 35, 36, 15)], 13, 15, -1]] has friends.\n",
      "Number of friends: 2\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (16, 0, 17, 21), (18, 23, 19, 14), (14, 19, 29, 20), (23, 32, 28, 33), (33, 28, 34, 27), (13, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (35, 36, 15, 29), (35, 37, 38, 36), (37, 39, 40, 38), (39, 41, 42, 40), (41, 43, 44, 42)], 13, 15, 5]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 23, 29), (23, 32, 28, 33), (33, 28, 34, 27), (17, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 35), (25, 36, 26, 30), (29, 35, 36, 21)], 17, 21, -1]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (16, 0, 17, 21), (29, 23, 15, 20), (19, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 39), (25, 40, 26, 30), (14, 35, 36, 29), (38, 37, 39, 40), (36, 35, 37, 38)], 19, 14, -3]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (16, 0, 17, 21), (23, 19, 15, 29), (14, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 37), (25, 38, 26, 30), (20, 35, 36, 29), (36, 35, 37, 38)], 14, 20, -2]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 29, 23, 21), (17, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (0, 35, 36, 29), (42, 41, 43, 44), (40, 39, 41, 42), (38, 37, 39, 40), (36, 35, 37, 38)], 17, 0, -5]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (18, 13, 19, 14), (16, 0, 17, 21), (14, 19, 15, 23), (29, 17, 11, 18), (23, 32, 28, 33), (33, 28, 34, 27), (20, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (35, 36, 10, 29), (35, 37, 38, 36), (37, 39, 40, 38), (39, 41, 42, 40), (41, 43, 44, 42)], 20, 10, 5]] has friends.\n",
      "Number of friends: 2\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (29, 23, 8, 2), (3, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 39), (25, 40, 26, 30), (7, 35, 36, 29), (35, 37, 38, 36), (37, 39, 40, 38)], 3, 7, 3]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (14, 19, 15, 20), (16, 0, 17, 21), (18, 23, 19, 14), (10, 17, 29, 18), (13, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 39), (25, 40, 26, 30), (11, 35, 36, 29), (35, 37, 38, 36), (37, 39, 40, 38)], 13, 11, 3]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (7, 3, 8, 2), (11, 4, 12, 5), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (5, 12, 23, 13), (29, 16, 9, 15), (23, 32, 28, 33), (33, 28, 34, 27), (6, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 43), (25, 44, 26, 30), (29, 35, 36, 8), (42, 41, 43, 44), (40, 39, 41, 42), (38, 37, 39, 40), (36, 35, 37, 38)], 6, 8, -5]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (1, 7, 2, 6), (11, 4, 12, 5), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (23, 0, 17, 21), (7, 3, 29, 2), (23, 32, 28, 33), (33, 28, 34, 27), (16, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 37), (25, 38, 26, 30), (29, 35, 36, 8), (36, 35, 37, 38)], 16, 8, -2]] has friends.\n",
      "Number of friends: 1\n",
      "The concordant knot: [unnamed link(0,0), [[(3, 1, 4, 0), (7, 3, 8, 2), (5, 12, 6, 13), (8, 16, 9, 15), (20, 9, 21, 10), (10, 17, 11, 18), (18, 13, 19, 14), (14, 19, 15, 20), (16, 0, 17, 21), (23, 7, 2, 6), (11, 29, 12, 5), (1, 32, 28, 33), (33, 28, 34, 27), (23, 31, 24, 32), (31, 25, 30, 24), (27, 34, 26, 41), (25, 42, 26, 30), (4, 35, 36, 29), (35, 37, 38, 36), (37, 39, 40, 38), (39, 41, 42, 40)], 1, 4, 4]] has friends.\n",
      "Number of friends: 1\n",
      "Number of concordance friends found: 19\n"
     ]
    }
   ],
   "source": [
    "concordance_friends=concordance_friend_search(C.link(),number_of_concordance_friends=100,effort='low',max_twists=6,number_of_tries=250,verbose=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a7939288",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of crossings of concordance friend: 202\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 125\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 134\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 166\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 191\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 135\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 382\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 124\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 140\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 102\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 102\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 117\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 326\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 462\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 147\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 153\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 139\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 265\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n",
      "Number of crossings of concordance friend: 127\n",
      "Performed 10000 steps.\n",
      "Is ribbon: False\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[[[(160, 46, 161, 45),\n",
       "   (72, 213, 73, 214),\n",
       "   (91, 0, 92, 1),\n",
       "   (82, 9, 83, 10),\n",
       "   (403, 92, 0, 93),\n",
       "   (137, 215, 138, 214),\n",
       "   (175, 221, 176, 220),\n",
       "   (332, 207, 333, 208),\n",
       "   (261, 208, 262, 209),\n",
       "   (357, 212, 358, 213),\n",
       "   (259, 363, 260, 362),\n",
       "   (206, 265, 207, 266),\n",
       "   (234, 268, 235, 267),\n",
       "   (186, 264, 187, 263),\n",
       "   (333, 265, 334, 264),\n",
       "   (70, 258, 71, 257),\n",
       "   (210, 361, 211, 362),\n",
       "   (232, 366, 233, 365),\n",
       "   (182, 360, 183, 359),\n",
       "   (331, 365, 332, 364),\n",
       "   (71, 357, 72, 356),\n",
       "   (177, 216, 178, 217),\n",
       "   (235, 204, 236, 205),\n",
       "   (304, 128, 305, 127),\n",
       "   (306, 369, 307, 370),\n",
       "   (305, 270, 306, 271),\n",
       "   (354, 68, 355, 67),\n",
       "   (255, 69, 256, 68),\n",
       "   (143, 62, 144, 63),\n",
       "   (224, 63, 225, 64),\n",
       "   (358, 182, 359, 181),\n",
       "   (262, 186, 263, 185),\n",
       "   (135, 180, 136, 181),\n",
       "   (335, 189, 336, 188),\n",
       "   (74, 180, 75, 179),\n",
       "   (271, 126, 272, 127),\n",
       "   (278, 38, 279, 37),\n",
       "   (218, 29, 219, 30),\n",
       "   (256, 114, 257, 113),\n",
       "   (355, 113, 356, 112),\n",
       "   (138, 111, 139, 112),\n",
       "   (69, 115, 70, 114),\n",
       "   (215, 110, 216, 111),\n",
       "   (178, 110, 179, 109),\n",
       "   (27, 108, 28, 109),\n",
       "   (241, 154, 242, 155),\n",
       "   (28, 290, 29, 289),\n",
       "   (176, 287, 177, 288),\n",
       "   (217, 289, 218, 288),\n",
       "   (65, 284, 66, 285),\n",
       "   (139, 287, 140, 286),\n",
       "   (352, 285, 353, 286),\n",
       "   (254, 283, 255, 284),\n",
       "   (43, 261, 44, 260),\n",
       "   (42, 364, 43, 363),\n",
       "   (44, 209, 45, 210),\n",
       "   (377, 37, 378, 36),\n",
       "   (375, 277, 376, 276),\n",
       "   (141, 350, 142, 351),\n",
       "   (66, 354, 67, 353),\n",
       "   (173, 349, 174, 348),\n",
       "   (222, 351, 223, 352),\n",
       "   (31, 346, 32, 347),\n",
       "   (370, 121, 371, 122),\n",
       "   (142, 251, 143, 252),\n",
       "   (223, 252, 224, 253),\n",
       "   (64, 254, 65, 253),\n",
       "   (172, 250, 173, 249),\n",
       "   (61, 144, 62, 145),\n",
       "   (221, 141, 222, 140),\n",
       "   (174, 387, 175, 388),\n",
       "   (60, 383, 61, 384),\n",
       "   (225, 383, 226, 382),\n",
       "   (339, 156, 340, 157),\n",
       "   (337, 239, 338, 238),\n",
       "   (40, 232, 41, 231),\n",
       "   (328, 230, 329, 229),\n",
       "   (282, 228, 283, 227),\n",
       "   (381, 227, 382, 226),\n",
       "   (280, 328, 281, 327),\n",
       "   (378, 324, 379, 323),\n",
       "   (168, 326, 169, 325),\n",
       "   (90, 124, 91, 123),\n",
       "   (87, 374, 88, 375),\n",
       "   (86, 275, 87, 276),\n",
       "   (379, 58, 380, 59),\n",
       "   (279, 56, 280, 57),\n",
       "   (324, 57, 325, 58),\n",
       "   (39, 54, 40, 55),\n",
       "   (119, 38, 120, 39),\n",
       "   (116, 329, 117, 330),\n",
       "   (118, 56, 119, 55),\n",
       "   (117, 230, 118, 231),\n",
       "   (5, 275, 6, 274),\n",
       "   (4, 374, 5, 373),\n",
       "   (1, 122, 2, 123),\n",
       "   (35, 393, 36, 392),\n",
       "   (33, 246, 34, 247),\n",
       "   (30, 219, 31, 220),\n",
       "   (98, 301, 99, 302),\n",
       "   (396, 300, 397, 299),\n",
       "   (320, 390, 321, 389),\n",
       "   (321, 248, 322, 249),\n",
       "   (319, 33, 320, 32),\n",
       "   (318, 345, 319, 346),\n",
       "   (317, 291, 318, 290),\n",
       "   (316, 107, 317, 108),\n",
       "   (97, 198, 98, 199),\n",
       "   (398, 198, 399, 197),\n",
       "   (124, 94, 125, 93),\n",
       "   (125, 402, 126, 403),\n",
       "   (372, 4, 373, 3),\n",
       "   (371, 88, 372, 89),\n",
       "   (272, 402, 273, 401),\n",
       "   (273, 94, 274, 95),\n",
       "   (303, 194, 304, 195),\n",
       "   (203, 190, 204, 191),\n",
       "   (46, 184, 47, 183),\n",
       "   (326, 168, 327, 167),\n",
       "   (380, 169, 381, 170),\n",
       "   (281, 166, 282, 167),\n",
       "   (115, 165, 116, 164),\n",
       "   (195, 401, 196, 400),\n",
       "   (196, 95, 197, 96),\n",
       "   (330, 41, 331, 42),\n",
       "   (106, 291, 107, 292),\n",
       "   (104, 246, 105, 245),\n",
       "   (96, 399, 97, 400),\n",
       "   (17, 121, 18, 120),\n",
       "   (15, 376, 16, 377),\n",
       "   (16, 277, 17, 278),\n",
       "   (12, 101, 13, 102),\n",
       "   (100, 84, 101, 83),\n",
       "   (153, 78, 154, 79),\n",
       "   (242, 78, 243, 77),\n",
       "   (341, 77, 342, 76),\n",
       "   (170, 60, 171, 59),\n",
       "   (165, 228, 166, 229),\n",
       "   (162, 212, 163, 211),\n",
       "   (161, 360, 162, 361),\n",
       "   (163, 258, 164, 259),\n",
       "   (159, 184, 160, 185),\n",
       "   (13, 297, 14, 296),\n",
       "   (390, 247, 391, 248),\n",
       "   (395, 84, 396, 85),\n",
       "   (397, 7, 398, 6),\n",
       "   (14, 394, 15, 393),\n",
       "   (349, 386, 350, 387),\n",
       "   (250, 385, 251, 386),\n",
       "   (145, 385, 146, 384),\n",
       "   (302, 200, 303, 199),\n",
       "   (295, 102, 296, 103),\n",
       "   (293, 244, 294, 245),\n",
       "   (298, 85, 299, 86),\n",
       "   (300, 8, 301, 7),\n",
       "   (297, 395, 298, 394),\n",
       "   (79, 312, 80, 313),\n",
       "   (342, 315, 343, 316),\n",
       "   (243, 314, 244, 315),\n",
       "   (152, 314, 153, 313),\n",
       "   (200, 312, 201, 311),\n",
       "   (193, 310, 194, 311),\n",
       "   (269, 308, 270, 309),\n",
       "   (128, 310, 129, 309),\n",
       "   (368, 307, 369, 308),\n",
       "   (75, 26, 76, 27),\n",
       "   (340, 25, 341, 26),\n",
       "   (240, 23, 241, 24),\n",
       "   (155, 25, 156, 24),\n",
       "   (202, 22, 203, 21),\n",
       "   (191, 20, 192, 21),\n",
       "   (131, 23, 132, 22),\n",
       "   (268, 19, 269, 20),\n",
       "   (367, 18, 368, 19),\n",
       "   (10, 81, 11, 82),\n",
       "   (99, 8, 100, 9),\n",
       "   (80, 11, 81, 12),\n",
       "   (2, 89, 3, 90),\n",
       "   (388, 347, 389, 348),\n",
       "   (105, 345, 106, 344),\n",
       "   (292, 343, 293, 344),\n",
       "   (49, 334, 50, 335),\n",
       "   (52, 233, 53, 234),\n",
       "   (47, 159, 48, 158),\n",
       "   (48, 187, 49, 188),\n",
       "   (50, 206, 51, 205),\n",
       "   (51, 266, 52, 267),\n",
       "   (53, 366, 54, 367),\n",
       "   (73, 136, 74, 137),\n",
       "   (338, 133, 339, 134),\n",
       "   (239, 132, 240, 133),\n",
       "   (157, 135, 158, 134),\n",
       "   (192, 129, 193, 130),\n",
       "   (201, 131, 202, 130),\n",
       "   (236, 190, 237, 189),\n",
       "   (237, 337, 238, 336),\n",
       "   (294, 152, 295, 151),\n",
       "   (103, 150, 104, 151),\n",
       "   (391, 149, 392, 148),\n",
       "   (34, 150, 35, 149),\n",
       "   (171, 146, 172, 147),\n",
       "   (322, 148, 323, 147)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (11, 4, 12, 5),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (7, 3, 8, 23),\n",
       "      (5, 12, 29, 13),\n",
       "      (2, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 39),\n",
       "      (25, 40, 26, 30),\n",
       "      (6, 35, 36, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38)],\n",
       "     2,\n",
       "     6,\n",
       "     3]]]],\n",
       " [[(144, 42, 145, 41),\n",
       "   (57, 122, 58, 123),\n",
       "   (55, 147, 56, 146),\n",
       "   (56, 39, 57, 40),\n",
       "   (127, 58, 128, 59),\n",
       "   (142, 62, 143, 61),\n",
       "   (128, 197, 129, 198),\n",
       "   (209, 125, 210, 124),\n",
       "   (226, 123, 227, 124),\n",
       "   (129, 239, 130, 238),\n",
       "   (210, 143, 211, 144),\n",
       "   (224, 146, 225, 145),\n",
       "   (211, 43, 212, 42),\n",
       "   (225, 40, 226, 41),\n",
       "   (186, 168, 187, 167),\n",
       "   (187, 18, 188, 19),\n",
       "   (249, 15, 0, 14),\n",
       "   (248, 171, 249, 172),\n",
       "   (240, 38, 241, 37),\n",
       "   (241, 148, 242, 149),\n",
       "   (239, 121, 240, 120),\n",
       "   (229, 206, 230, 207),\n",
       "   (126, 227, 127, 228),\n",
       "   (125, 209, 126, 208),\n",
       "   (139, 199, 140, 198),\n",
       "   (138, 237, 139, 238),\n",
       "   (140, 205, 141, 206),\n",
       "   (141, 231, 142, 230),\n",
       "   (130, 70, 131, 69),\n",
       "   (137, 68, 138, 69),\n",
       "   (166, 186, 167, 185),\n",
       "   (216, 180, 217, 179),\n",
       "   (234, 109, 235, 110),\n",
       "   (231, 159, 232, 158),\n",
       "   (232, 27, 233, 28),\n",
       "   (99, 83, 100, 82),\n",
       "   (88, 217, 89, 218),\n",
       "   (91, 21, 92, 20),\n",
       "   (94, 163, 95, 164),\n",
       "   (95, 137, 96, 136),\n",
       "   (90, 181, 91, 182),\n",
       "   (89, 48, 90, 49),\n",
       "   (165, 100, 166, 101),\n",
       "   (49, 86, 50, 87),\n",
       "   (188, 85, 189, 86),\n",
       "   (168, 83, 169, 84),\n",
       "   (17, 85, 18, 84),\n",
       "   (218, 87, 219, 88),\n",
       "   (247, 79, 248, 78),\n",
       "   (174, 77, 175, 78),\n",
       "   (175, 246, 176, 247),\n",
       "   (176, 190, 177, 189),\n",
       "   (177, 51, 178, 50),\n",
       "   (173, 132, 174, 133),\n",
       "   (12, 132, 13, 131),\n",
       "   (8, 51, 9, 52),\n",
       "   (9, 190, 10, 191),\n",
       "   (10, 246, 11, 245),\n",
       "   (11, 77, 12, 76),\n",
       "   (102, 183, 103, 184),\n",
       "   (161, 237, 162, 236),\n",
       "   (106, 235, 107, 236),\n",
       "   (107, 201, 108, 200),\n",
       "   (160, 199, 161, 200),\n",
       "   (203, 27, 204, 26),\n",
       "   (204, 159, 205, 160),\n",
       "   (201, 109, 202, 108),\n",
       "   (196, 121, 197, 122),\n",
       "   (194, 148, 195, 147),\n",
       "   (195, 38, 196, 39),\n",
       "   (65, 110, 66, 111),\n",
       "   (62, 158, 63, 157),\n",
       "   (63, 28, 64, 29),\n",
       "   (162, 68, 163, 67),\n",
       "   (105, 66, 106, 67),\n",
       "   (118, 76, 119, 75),\n",
       "   (150, 73, 151, 74),\n",
       "   (35, 75, 36, 74),\n",
       "   (70, 120, 71, 119),\n",
       "   (72, 149, 73, 150),\n",
       "   (71, 37, 72, 36),\n",
       "   (33, 192, 34, 193),\n",
       "   (152, 194, 153, 193),\n",
       "   (116, 191, 117, 192),\n",
       "   (117, 245, 118, 244),\n",
       "   (151, 242, 152, 243),\n",
       "   (34, 244, 35, 243),\n",
       "   (32, 53, 33, 54),\n",
       "   (153, 55, 154, 54),\n",
       "   (115, 52, 116, 53),\n",
       "   (44, 29, 45, 30),\n",
       "   (43, 157, 44, 156),\n",
       "   (45, 112, 46, 113),\n",
       "   (47, 181, 48, 180),\n",
       "   (59, 229, 60, 228),\n",
       "   (113, 215, 114, 214),\n",
       "   (60, 207, 61, 208),\n",
       "   (155, 212, 156, 213),\n",
       "   (30, 214, 31, 213),\n",
       "   (134, 14, 135, 13),\n",
       "   (133, 172, 134, 173),\n",
       "   (135, 97, 136, 96),\n",
       "   (184, 101, 185, 102),\n",
       "   (92, 104, 93, 103),\n",
       "   (0, 98, 1, 97),\n",
       "   (79, 170, 80, 171),\n",
       "   (80, 16, 81, 15),\n",
       "   (81, 99, 82, 98),\n",
       "   (169, 16, 170, 17),\n",
       "   (215, 6, 216, 7),\n",
       "   (46, 5, 47, 6),\n",
       "   (164, 1, 165, 2),\n",
       "   (104, 4, 105, 3),\n",
       "   (93, 3, 94, 2),\n",
       "   (154, 224, 155, 223),\n",
       "   (31, 222, 32, 223),\n",
       "   (114, 221, 115, 222),\n",
       "   (7, 220, 8, 221),\n",
       "   (178, 220, 179, 219),\n",
       "   (21, 5, 22, 4),\n",
       "   (19, 182, 20, 183),\n",
       "   (22, 112, 23, 111),\n",
       "   (23, 64, 24, 65),\n",
       "   (25, 203, 26, 202),\n",
       "   (24, 233, 25, 234)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (11, 23, 12, 5),\n",
       "      (5, 12, 29, 13),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (4, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (29, 35, 36, 6),\n",
       "      (42, 41, 43, 44),\n",
       "      (40, 39, 41, 42),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     4,\n",
       "     6,\n",
       "     -5]]]],\n",
       " [[(10, 194, 11, 193),\n",
       "   (9, 27, 10, 26),\n",
       "   (23, 13, 24, 12),\n",
       "   (14, 22, 15, 21),\n",
       "   (19, 204, 20, 205),\n",
       "   (18, 100, 19, 99),\n",
       "   (20, 184, 21, 183),\n",
       "   (25, 192, 26, 193),\n",
       "   (90, 27, 91, 28),\n",
       "   (114, 31, 115, 32),\n",
       "   (174, 29, 175, 30),\n",
       "   (213, 29, 214, 28),\n",
       "   (169, 218, 170, 219),\n",
       "   (163, 45, 164, 44),\n",
       "   (164, 259, 165, 260),\n",
       "   (236, 149, 237, 150),\n",
       "   (225, 46, 226, 47),\n",
       "   (223, 259, 224, 258),\n",
       "   (162, 128, 163, 127),\n",
       "   (226, 129, 227, 130),\n",
       "   (91, 9, 92, 8),\n",
       "   (116, 4, 117, 3),\n",
       "   (175, 7, 176, 6),\n",
       "   (37, 267, 38, 266),\n",
       "   (212, 7, 213, 8),\n",
       "   (173, 112, 174, 113),\n",
       "   (214, 112, 215, 111),\n",
       "   (82, 257, 83, 258),\n",
       "   (80, 46, 81, 45),\n",
       "   (79, 129, 80, 128),\n",
       "   (70, 154, 71, 153),\n",
       "   (146, 123, 147, 124),\n",
       "   (142, 266, 143, 265),\n",
       "   (109, 23, 110, 22),\n",
       "   (145, 63, 146, 62),\n",
       "   (267, 67, 0, 66),\n",
       "   (121, 64, 122, 65),\n",
       "   (240, 65, 241, 66),\n",
       "   (239, 121, 240, 120),\n",
       "   (119, 239, 120, 238),\n",
       "   (143, 242, 144, 243),\n",
       "   (0, 237, 1, 238),\n",
       "   (134, 104, 135, 103),\n",
       "   (135, 187, 136, 186),\n",
       "   (133, 200, 134, 201),\n",
       "   (130, 160, 131, 159),\n",
       "   (132, 229, 133, 230),\n",
       "   (131, 77, 132, 76),\n",
       "   (105, 137, 106, 136),\n",
       "   (155, 73, 156, 72),\n",
       "   (256, 73, 257, 74),\n",
       "   (253, 231, 254, 230),\n",
       "   (255, 156, 256, 157),\n",
       "   (251, 203, 252, 202),\n",
       "   (250, 185, 251, 186),\n",
       "   (252, 101, 253, 102),\n",
       "   (106, 249, 107, 250),\n",
       "   (196, 55, 197, 56),\n",
       "   (107, 55, 108, 54),\n",
       "   (161, 228, 162, 229),\n",
       "   (78, 227, 79, 228),\n",
       "   (68, 222, 69, 221),\n",
       "   (234, 219, 235, 220),\n",
       "   (151, 221, 152, 220),\n",
       "   (207, 216, 208, 217),\n",
       "   (180, 216, 181, 215),\n",
       "   (96, 218, 97, 217),\n",
       "   (2, 94, 3, 93),\n",
       "   (5, 177, 6, 176),\n",
       "   (4, 211, 5, 212),\n",
       "   (1, 149, 2, 148),\n",
       "   (262, 60, 263, 59),\n",
       "   (261, 244, 262, 245),\n",
       "   (260, 142, 261, 141),\n",
       "   (118, 147, 119, 148),\n",
       "   (115, 211, 116, 210),\n",
       "   (113, 178, 114, 179),\n",
       "   (117, 92, 118, 93),\n",
       "   (36, 67, 37, 68),\n",
       "   (34, 236, 35, 235),\n",
       "   (35, 150, 36, 151),\n",
       "   (32, 210, 33, 209),\n",
       "   (30, 177, 31, 178),\n",
       "   (33, 94, 34, 95),\n",
       "   (243, 264, 244, 265),\n",
       "   (60, 264, 61, 263),\n",
       "   (195, 24, 196, 25),\n",
       "   (199, 138, 200, 139),\n",
       "   (197, 249, 198, 248),\n",
       "   (63, 122, 64, 123),\n",
       "   (43, 140, 44, 141),\n",
       "   (42, 246, 43, 245),\n",
       "   (41, 58, 42, 59),\n",
       "   (61, 40, 62, 41),\n",
       "   (241, 39, 242, 38),\n",
       "   (144, 39, 145, 40),\n",
       "   (126, 139, 127, 140),\n",
       "   (125, 247, 126, 246),\n",
       "   (124, 57, 125, 58),\n",
       "   (222, 165, 223, 166),\n",
       "   (95, 170, 96, 171),\n",
       "   (179, 172, 180, 173),\n",
       "   (208, 172, 209, 171),\n",
       "   (152, 167, 153, 168),\n",
       "   (233, 169, 234, 168),\n",
       "   (74, 158, 75, 157),\n",
       "   (69, 166, 70, 167),\n",
       "   (102, 201, 103, 202),\n",
       "   (89, 110, 90, 111),\n",
       "   (187, 104, 188, 105),\n",
       "   (189, 199, 190, 198),\n",
       "   (188, 138, 189, 137),\n",
       "   (190, 247, 191, 248),\n",
       "   (191, 57, 192, 56),\n",
       "   (97, 86, 98, 87),\n",
       "   (181, 88, 182, 89),\n",
       "   (206, 88, 207, 87),\n",
       "   (232, 86, 233, 85),\n",
       "   (154, 83, 155, 84),\n",
       "   (71, 84, 72, 85),\n",
       "   (160, 78, 161, 77),\n",
       "   (224, 81, 225, 82),\n",
       "   (205, 16, 206, 17),\n",
       "   (98, 18, 99, 17),\n",
       "   (182, 16, 183, 15),\n",
       "   (108, 13, 109, 14),\n",
       "   (194, 12, 195, 11),\n",
       "   (48, 76, 49, 75),\n",
       "   (47, 159, 48, 158),\n",
       "   (50, 231, 51, 232),\n",
       "   (49, 254, 50, 255),\n",
       "   (52, 203, 53, 204),\n",
       "   (51, 101, 52, 100),\n",
       "   (53, 185, 54, 184)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (11, 23, 12, 5),\n",
       "      (5, 12, 29, 13),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (4, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 39),\n",
       "      (25, 40, 26, 30),\n",
       "      (29, 35, 36, 6),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     4,\n",
       "     6,\n",
       "     -3]]]],\n",
       " [[(39, 115, 40, 114),\n",
       "   (187, 257, 188, 256),\n",
       "   (146, 41, 147, 42),\n",
       "   (322, 222, 323, 221),\n",
       "   (7, 222, 8, 223),\n",
       "   (87, 251, 88, 250),\n",
       "   (202, 239, 203, 240),\n",
       "   (307, 51, 308, 50),\n",
       "   (303, 159, 304, 158),\n",
       "   (63, 288, 64, 289),\n",
       "   (169, 290, 170, 291),\n",
       "   (276, 288, 277, 287),\n",
       "   (302, 285, 303, 286),\n",
       "   (27, 287, 28, 286),\n",
       "   (25, 156, 26, 157),\n",
       "   (21, 48, 22, 49),\n",
       "   (275, 233, 276, 232),\n",
       "   (157, 231, 158, 230),\n",
       "   (55, 227, 56, 226),\n",
       "   (26, 232, 27, 231),\n",
       "   (304, 229, 305, 230),\n",
       "   (134, 290, 135, 289),\n",
       "   (130, 68, 131, 67),\n",
       "   (135, 169, 136, 168),\n",
       "   (132, 273, 133, 274),\n",
       "   (128, 153, 129, 154),\n",
       "   (126, 47, 127, 48),\n",
       "   (133, 235, 134, 234),\n",
       "   (305, 213, 306, 212),\n",
       "   (24, 211, 25, 212),\n",
       "   (131, 208, 132, 209),\n",
       "   (53, 214, 54, 215),\n",
       "   (155, 210, 156, 211),\n",
       "   (272, 207, 273, 208),\n",
       "   (66, 210, 67, 209),\n",
       "   (329, 205, 330, 204),\n",
       "   (306, 108, 307, 107),\n",
       "   (23, 106, 24, 107),\n",
       "   (129, 104, 130, 105),\n",
       "   (52, 109, 53, 110),\n",
       "   (154, 105, 155, 106),\n",
       "   (270, 101, 271, 102),\n",
       "   (68, 104, 69, 103),\n",
       "   (330, 100, 331, 99),\n",
       "   (172, 272, 173, 271),\n",
       "   (173, 103, 174, 102),\n",
       "   (171, 207, 172, 206),\n",
       "   (170, 235, 171, 236),\n",
       "   (268, 176, 269, 175),\n",
       "   (265, 22, 266, 23),\n",
       "   (149, 44, 150, 45),\n",
       "   (264, 49, 265, 50),\n",
       "   (178, 46, 179, 45),\n",
       "   (73, 41, 74, 40),\n",
       "   (43, 148, 44, 149),\n",
       "   (267, 152, 268, 153),\n",
       "   (177, 151, 178, 150),\n",
       "   (74, 146, 75, 145),\n",
       "   (111, 77, 112, 76),\n",
       "   (110, 182, 111, 181),\n",
       "   (108, 261, 109, 262),\n",
       "   (241, 97, 242, 96),\n",
       "   (220, 9, 221, 10),\n",
       "   (219, 321, 220, 320),\n",
       "   (216, 78, 217, 77),\n",
       "   (215, 183, 216, 182),\n",
       "   (213, 260, 214, 261),\n",
       "   (205, 1, 206, 0),\n",
       "   (236, 1, 237, 2),\n",
       "   (100, 0, 101, 331),\n",
       "   (228, 260, 229, 259),\n",
       "   (227, 184, 228, 185),\n",
       "   (225, 78, 226, 79),\n",
       "   (56, 80, 57, 79),\n",
       "   (54, 184, 55, 183),\n",
       "   (51, 262, 52, 263),\n",
       "   (161, 81, 162, 80),\n",
       "   (160, 186, 161, 185),\n",
       "   (159, 258, 160, 259),\n",
       "   (284, 258, 285, 257),\n",
       "   (283, 186, 284, 187),\n",
       "   (282, 81, 283, 82),\n",
       "   (174, 69, 175, 70),\n",
       "   (269, 71, 270, 70),\n",
       "   (34, 58, 35, 57),\n",
       "   (293, 60, 294, 61),\n",
       "   (192, 62, 193, 61),\n",
       "   (249, 58, 250, 59),\n",
       "   (88, 60, 89, 59),\n",
       "   (296, 86, 297, 85),\n",
       "   (294, 251, 295, 252),\n",
       "   (292, 194, 293, 193),\n",
       "   (295, 33, 296, 32),\n",
       "   (291, 137, 292, 136),\n",
       "   (83, 280, 84, 281),\n",
       "   (254, 280, 255, 279),\n",
       "   (190, 277, 191, 278),\n",
       "   (298, 282, 299, 281),\n",
       "   (29, 278, 30, 279),\n",
       "   (65, 275, 66, 274),\n",
       "   (62, 167, 63, 168),\n",
       "   (30, 166, 31, 165),\n",
       "   (297, 162, 298, 163),\n",
       "   (191, 167, 192, 166),\n",
       "   (253, 164, 254, 165),\n",
       "   (84, 164, 85, 163),\n",
       "   (188, 302, 189, 301),\n",
       "   (255, 300, 256, 301),\n",
       "   (82, 300, 83, 299),\n",
       "   (196, 328, 197, 327),\n",
       "   (247, 324, 248, 325),\n",
       "   (90, 326, 91, 325),\n",
       "   (91, 4, 92, 5),\n",
       "   (246, 6, 247, 5),\n",
       "   (195, 2, 196, 3),\n",
       "   (89, 138, 90, 139),\n",
       "   (248, 140, 249, 139),\n",
       "   (194, 137, 195, 138),\n",
       "   (86, 33, 87, 34),\n",
       "   (252, 32, 253, 31),\n",
       "   (189, 28, 190, 29),\n",
       "   (323, 7, 324, 6),\n",
       "   (318, 94, 319, 93),\n",
       "   (319, 244, 320, 245),\n",
       "   (317, 199, 318, 198),\n",
       "   (199, 317, 200, 316),\n",
       "   (243, 314, 244, 315),\n",
       "   (94, 316, 95, 315),\n",
       "   (75, 310, 76, 311),\n",
       "   (180, 309, 181, 310),\n",
       "   (263, 309, 264, 308),\n",
       "   (35, 224, 36, 225),\n",
       "   (36, 218, 37, 217),\n",
       "   (38, 314, 39, 313),\n",
       "   (37, 142, 38, 143),\n",
       "   (3, 327, 4, 326),\n",
       "   (328, 237, 329, 238),\n",
       "   (64, 233, 65, 234),\n",
       "   (11, 92, 12, 93),\n",
       "   (10, 246, 11, 245),\n",
       "   (8, 322, 9, 321),\n",
       "   (12, 197, 13, 198),\n",
       "   (15, 121, 16, 120),\n",
       "   (266, 127, 267, 128),\n",
       "   (176, 124, 177, 123),\n",
       "   (46, 125, 47, 126),\n",
       "   (151, 124, 152, 125),\n",
       "   (71, 123, 72, 122),\n",
       "   (98, 121, 99, 122),\n",
       "   (240, 120, 241, 119),\n",
       "   (201, 118, 202, 119),\n",
       "   (116, 95, 117, 96),\n",
       "   (115, 243, 116, 242),\n",
       "   (112, 312, 113, 311),\n",
       "   (117, 200, 118, 201),\n",
       "   (179, 21, 180, 20),\n",
       "   (42, 19, 43, 20),\n",
       "   (147, 18, 148, 19),\n",
       "   (72, 18, 73, 17),\n",
       "   (97, 16, 98, 17),\n",
       "   (203, 14, 204, 15),\n",
       "   (238, 14, 239, 13),\n",
       "   (140, 223, 141, 224),\n",
       "   (141, 219, 142, 218),\n",
       "   (143, 313, 144, 312),\n",
       "   (144, 114, 145, 113)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (11, 23, 12, 5),\n",
       "      (5, 12, 29, 13),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (4, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 41),\n",
       "      (25, 42, 26, 30),\n",
       "      (35, 36, 6, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38),\n",
       "      (39, 41, 42, 40)],\n",
       "     4,\n",
       "     6,\n",
       "     4]]]],\n",
       " [[(14, 157, 15, 158),\n",
       "   (12, 285, 13, 286),\n",
       "   (25, 44, 26, 45),\n",
       "   (16, 94, 17, 93),\n",
       "   (99, 19, 100, 18),\n",
       "   (22, 218, 23, 217),\n",
       "   (27, 259, 28, 258),\n",
       "   (19, 327, 20, 326),\n",
       "   (33, 167, 34, 166),\n",
       "   (146, 44, 147, 43),\n",
       "   (239, 42, 240, 43),\n",
       "   (104, 45, 105, 46),\n",
       "   (120, 52, 121, 51),\n",
       "   (160, 89, 161, 90),\n",
       "   (281, 94, 282, 95),\n",
       "   (90, 159, 91, 160),\n",
       "   (95, 280, 96, 281),\n",
       "   (101, 217, 102, 216),\n",
       "   (97, 231, 98, 230),\n",
       "   (106, 260, 107, 259),\n",
       "   (100, 326, 101, 325),\n",
       "   (115, 171, 116, 170),\n",
       "   (137, 168, 138, 169),\n",
       "   (145, 260, 146, 261),\n",
       "   (152, 276, 153, 275),\n",
       "   (153, 330, 154, 331),\n",
       "   (248, 168, 249, 167),\n",
       "   (294, 169, 295, 170),\n",
       "   (299, 176, 300, 177),\n",
       "   (0, 174, 1, 173),\n",
       "   (2, 172, 3, 171),\n",
       "   (235, 219, 236, 218),\n",
       "   (241, 263, 242, 262),\n",
       "   (232, 328, 233, 327),\n",
       "   (337, 323, 338, 322),\n",
       "   (338, 357, 339, 358),\n",
       "   (273, 224, 274, 225),\n",
       "   (72, 223, 73, 224),\n",
       "   (331, 227, 332, 226),\n",
       "   (348, 225, 349, 226),\n",
       "   (205, 223, 206, 222),\n",
       "   (149, 220, 150, 221),\n",
       "   (7, 252, 8, 253),\n",
       "   (140, 246, 141, 245),\n",
       "   (34, 249, 35, 250),\n",
       "   (111, 244, 112, 245),\n",
       "   (215, 325, 216, 324),\n",
       "   (212, 335, 213, 336),\n",
       "   (213, 93, 214, 92),\n",
       "   (8, 119, 9, 120),\n",
       "   (135, 117, 136, 116),\n",
       "   (37, 118, 38, 119),\n",
       "   (114, 296, 115, 295),\n",
       "   (35, 293, 36, 292),\n",
       "   (136, 293, 137, 294),\n",
       "   (250, 292, 251, 291),\n",
       "   (251, 6, 252, 7),\n",
       "   (134, 4, 135, 3),\n",
       "   (36, 5, 37, 6),\n",
       "   (117, 4, 118, 5),\n",
       "   (270, 263, 271, 264),\n",
       "   (274, 350, 275, 349),\n",
       "   (265, 180, 266, 181),\n",
       "   (266, 303, 267, 304),\n",
       "   (264, 378, 265, 377),\n",
       "   (271, 41, 272, 40),\n",
       "   (188, 143, 189, 144),\n",
       "   (182, 305, 183, 306),\n",
       "   (183, 375, 184, 374),\n",
       "   (178, 301, 179, 302),\n",
       "   (175, 381, 176, 380),\n",
       "   (278, 78, 279, 77),\n",
       "   (309, 371, 310, 370),\n",
       "   (310, 185, 311, 186),\n",
       "   (199, 84, 200, 85),\n",
       "   (323, 82, 324, 83),\n",
       "   (214, 81, 215, 82),\n",
       "   (17, 80, 18, 81),\n",
       "   (98, 79, 99, 80),\n",
       "   (150, 74, 151, 73),\n",
       "   (39, 55, 40, 54),\n",
       "   (132, 53, 133, 54),\n",
       "   (9, 53, 10, 52),\n",
       "   (76, 278, 77, 277),\n",
       "   (70, 42, 71, 41),\n",
       "   (74, 352, 75, 351),\n",
       "   (68, 261, 69, 262),\n",
       "   (67, 145, 68, 144),\n",
       "   (64, 29, 65, 30),\n",
       "   (69, 240, 70, 241),\n",
       "   (65, 108, 66, 109),\n",
       "   (339, 199, 340, 198),\n",
       "   (371, 309, 372, 308),\n",
       "   (368, 188, 369, 187),\n",
       "   (233, 21, 234, 20),\n",
       "   (229, 97, 230, 96),\n",
       "   (231, 78, 232, 79),\n",
       "   (227, 154, 228, 155),\n",
       "   (228, 279, 229, 280),\n",
       "   (336, 92, 337, 91),\n",
       "   (343, 88, 344, 89),\n",
       "   (211, 158, 212, 159),\n",
       "   (344, 162, 345, 161),\n",
       "   (333, 156, 334, 157),\n",
       "   (272, 207, 273, 208),\n",
       "   (71, 206, 72, 207),\n",
       "   (87, 320, 88, 321),\n",
       "   (86, 360, 87, 359),\n",
       "   (85, 196, 86, 197),\n",
       "   (184, 267, 185, 268),\n",
       "   (373, 269, 374, 268),\n",
       "   (306, 269, 307, 270),\n",
       "   (356, 84, 357, 83),\n",
       "   (312, 114, 313, 113),\n",
       "   (367, 110, 368, 111),\n",
       "   (190, 108, 191, 107),\n",
       "   (142, 109, 143, 110),\n",
       "   (26, 106, 27, 105),\n",
       "   (314, 248, 315, 247),\n",
       "   (369, 242, 370, 243),\n",
       "   (186, 244, 187, 243),\n",
       "   (147, 238, 148, 239),\n",
       "   (21, 235, 22, 234),\n",
       "   (315, 33, 316, 32),\n",
       "   (364, 31, 365, 32),\n",
       "   (133, 38, 134, 39),\n",
       "   (191, 29, 192, 28),\n",
       "   (56, 177, 57, 178),\n",
       "   (57, 300, 58, 301),\n",
       "   (55, 379, 56, 378),\n",
       "   (125, 195, 126, 194),\n",
       "   (124, 361, 125, 362),\n",
       "   (123, 319, 124, 318),\n",
       "   (334, 16, 335, 15),\n",
       "   (346, 13, 347, 14),\n",
       "   (208, 12, 209, 11),\n",
       "   (376, 182, 377, 181),\n",
       "   (375, 305, 376, 304),\n",
       "   (209, 286, 210, 287),\n",
       "   (347, 285, 348, 284),\n",
       "   (332, 283, 333, 284),\n",
       "   (307, 373, 308, 372),\n",
       "   (302, 179, 303, 180),\n",
       "   (210, 346, 211, 345),\n",
       "   (321, 343, 322, 342),\n",
       "   (358, 341, 359, 342),\n",
       "   (197, 341, 198, 340),\n",
       "   (282, 156, 283, 155),\n",
       "   (366, 142, 367, 141),\n",
       "   (313, 138, 314, 139),\n",
       "   (257, 193, 258, 192),\n",
       "   (256, 363, 257, 364),\n",
       "   (255, 317, 256, 316),\n",
       "   (10, 132, 11, 131),\n",
       "   (319, 129, 320, 128),\n",
       "   (360, 127, 361, 128),\n",
       "   (195, 127, 196, 126),\n",
       "   (48, 317, 49, 318),\n",
       "   (47, 363, 48, 362),\n",
       "   (46, 193, 47, 194),\n",
       "   (102, 355, 103, 356),\n",
       "   (221, 205, 222, 204),\n",
       "   (148, 203, 149, 204),\n",
       "   (24, 202, 25, 201),\n",
       "   (237, 203, 238, 202),\n",
       "   (103, 201, 104, 200),\n",
       "   (276, 329, 277, 330),\n",
       "   (75, 328, 76, 329),\n",
       "   (174, 297, 175, 298),\n",
       "   (381, 297, 0, 296),\n",
       "   (298, 380, 299, 379),\n",
       "   (172, 2, 173, 1),\n",
       "   (189, 66, 190, 67),\n",
       "   (365, 63, 366, 62),\n",
       "   (311, 58, 312, 59),\n",
       "   (139, 61, 140, 60),\n",
       "   (30, 63, 31, 64),\n",
       "   (246, 61, 247, 62),\n",
       "   (112, 59, 113, 60),\n",
       "   (23, 354, 24, 355),\n",
       "   (236, 353, 237, 354),\n",
       "   (151, 351, 152, 350),\n",
       "   (219, 352, 220, 353),\n",
       "   (162, 129, 163, 130),\n",
       "   (163, 123, 164, 122),\n",
       "   (164, 49, 165, 50),\n",
       "   (165, 255, 166, 254),\n",
       "   (287, 130, 288, 131),\n",
       "   (289, 50, 290, 51),\n",
       "   (288, 122, 289, 121),\n",
       "   (290, 254, 291, 253)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (16, 0, 17, 21),\n",
       "      (18, 23, 19, 14),\n",
       "      (14, 19, 29, 20),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (13, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (29, 35, 36, 15),\n",
       "      (42, 41, 43, 44),\n",
       "      (40, 39, 41, 42),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     13,\n",
       "     15,\n",
       "     -5]]]],\n",
       " [[(32, 222, 33, 221),\n",
       "   (78, 58, 79, 57),\n",
       "   (162, 59, 163, 60),\n",
       "   (265, 57, 266, 56),\n",
       "   (172, 67, 173, 68),\n",
       "   (260, 72, 261, 71),\n",
       "   (77, 164, 78, 165),\n",
       "   (80, 268, 81, 267),\n",
       "   (127, 220, 128, 221),\n",
       "   (262, 167, 263, 168),\n",
       "   (191, 219, 192, 218),\n",
       "   (75, 188, 76, 189),\n",
       "   (160, 180, 161, 179),\n",
       "   (0, 181, 1, 182),\n",
       "   (61, 184, 62, 185),\n",
       "   (60, 161, 61, 162),\n",
       "   (62, 248, 63, 247),\n",
       "   (266, 246, 267, 245),\n",
       "   (159, 250, 160, 251),\n",
       "   (79, 247, 80, 246),\n",
       "   (147, 203, 148, 202),\n",
       "   (146, 227, 147, 228),\n",
       "   (144, 42, 145, 41),\n",
       "   (145, 118, 146, 119),\n",
       "   (16, 116, 17, 115),\n",
       "   (15, 44, 16, 45),\n",
       "   (13, 227, 14, 226),\n",
       "   (12, 203, 13, 204),\n",
       "   (97, 117, 98, 116),\n",
       "   (96, 43, 97, 44),\n",
       "   (94, 226, 95, 225),\n",
       "   (93, 204, 94, 205),\n",
       "   (185, 58, 186, 59),\n",
       "   (182, 269, 183, 0),\n",
       "   (186, 164, 187, 163),\n",
       "   (189, 74, 190, 75),\n",
       "   (183, 248, 184, 249),\n",
       "   (125, 237, 126, 236),\n",
       "   (36, 233, 37, 234),\n",
       "   (197, 234, 198, 235),\n",
       "   (119, 150, 120, 151),\n",
       "   (40, 152, 41, 151),\n",
       "   (228, 149, 229, 150),\n",
       "   (201, 149, 202, 148),\n",
       "   (200, 11, 201, 12),\n",
       "   (230, 10, 231, 9),\n",
       "   (39, 8, 40, 9),\n",
       "   (121, 11, 122, 10),\n",
       "   (224, 237, 225, 238),\n",
       "   (223, 126, 224, 127),\n",
       "   (222, 34, 223, 33),\n",
       "   (199, 92, 200, 93),\n",
       "   (232, 90, 233, 89),\n",
       "   (37, 90, 38, 91),\n",
       "   (122, 92, 123, 91),\n",
       "   (207, 34, 208, 35),\n",
       "   (205, 125, 206, 124),\n",
       "   (206, 236, 207, 235),\n",
       "   (175, 254, 176, 255),\n",
       "   (198, 123, 199, 124),\n",
       "   (229, 121, 230, 120),\n",
       "   (42, 117, 43, 118),\n",
       "   (130, 74, 131, 73),\n",
       "   (133, 168, 134, 169),\n",
       "   (132, 262, 133, 261),\n",
       "   (131, 53, 132, 52),\n",
       "   (231, 38, 232, 39),\n",
       "   (196, 36, 197, 35),\n",
       "   (29, 50, 30, 51),\n",
       "   (28, 259, 29, 260),\n",
       "   (26, 170, 27, 169),\n",
       "   (27, 70, 28, 71),\n",
       "   (208, 195, 209, 196),\n",
       "   (31, 195, 32, 194),\n",
       "   (219, 193, 220, 192),\n",
       "   (49, 30, 50, 31),\n",
       "   (48, 130, 49, 129),\n",
       "   (46, 217, 47, 218),\n",
       "   (45, 239, 46, 238),\n",
       "   (66, 107, 67, 108),\n",
       "   (173, 107, 174, 106),\n",
       "   (257, 104, 258, 105),\n",
       "   (88, 101, 89, 102),\n",
       "   (7, 100, 8, 101),\n",
       "   (152, 100, 153, 99),\n",
       "   (143, 98, 144, 99),\n",
       "   (14, 96, 15, 95),\n",
       "   (114, 156, 115, 155),\n",
       "   (112, 3, 113, 4),\n",
       "   (111, 84, 112, 85),\n",
       "   (110, 255, 111, 256),\n",
       "   (109, 175, 110, 174),\n",
       "   (108, 65, 109, 66),\n",
       "   (69, 24, 70, 25),\n",
       "   (102, 22, 103, 21),\n",
       "   (170, 26, 171, 25),\n",
       "   (258, 23, 259, 24),\n",
       "   (87, 20, 88, 21),\n",
       "   (6, 19, 7, 20),\n",
       "   (154, 18, 155, 17),\n",
       "   (141, 18, 142, 19),\n",
       "   (105, 136, 106, 137),\n",
       "   (153, 142, 154, 143),\n",
       "   (5, 141, 6, 140),\n",
       "   (86, 140, 87, 139),\n",
       "   (256, 138, 257, 137),\n",
       "   (171, 134, 172, 135),\n",
       "   (68, 136, 69, 135),\n",
       "   (215, 157, 216, 156),\n",
       "   (213, 4, 214, 5),\n",
       "   (212, 85, 213, 86),\n",
       "   (178, 158, 179, 157),\n",
       "   (253, 83, 254, 82),\n",
       "   (176, 83, 177, 84),\n",
       "   (64, 82, 65, 81),\n",
       "   (249, 180, 250, 181),\n",
       "   (251, 158, 252, 159),\n",
       "   (177, 2, 178, 3),\n",
       "   (252, 2, 253, 1),\n",
       "   (63, 269, 64, 268),\n",
       "   (53, 166, 54, 167),\n",
       "   (51, 73, 52, 72),\n",
       "   (55, 265, 56, 264),\n",
       "   (138, 212, 139, 211),\n",
       "   (113, 215, 114, 214),\n",
       "   (22, 209, 23, 210),\n",
       "   (103, 210, 104, 211),\n",
       "   (242, 165, 243, 166),\n",
       "   (241, 77, 242, 76),\n",
       "   (243, 55, 244, 54),\n",
       "   (244, 264, 245, 263),\n",
       "   (239, 216, 240, 217),\n",
       "   (128, 193, 129, 194),\n",
       "   (47, 190, 48, 191),\n",
       "   (240, 187, 241, 188)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (16, 0, 17, 21),\n",
       "      (18, 23, 19, 14),\n",
       "      (14, 19, 29, 20),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (13, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 35),\n",
       "      (25, 36, 26, 30),\n",
       "      (29, 35, 36, 15)],\n",
       "     13,\n",
       "     15,\n",
       "     -1]]]],\n",
       " [[(661, 169, 662, 168),\n",
       "   (670, 55, 671, 56),\n",
       "   (672, 718, 673, 717),\n",
       "   (643, 349, 644, 348),\n",
       "   (412, 639, 413, 640),\n",
       "   (427, 640, 428, 641),\n",
       "   (350, 638, 351, 637),\n",
       "   (28, 591, 29, 592),\n",
       "   (566, 507, 567, 508),\n",
       "   (568, 439, 569, 440),\n",
       "   (567, 269, 568, 268),\n",
       "   (564, 157, 565, 158),\n",
       "   (563, 59, 564, 58),\n",
       "   (13, 571, 14, 570),\n",
       "   (562, 713, 563, 714),\n",
       "   (33, 533, 34, 532),\n",
       "   (384, 512, 385, 511),\n",
       "   (504, 271, 505, 272),\n",
       "   (207, 503, 208, 502),\n",
       "   (151, 501, 152, 500),\n",
       "   (103, 508, 104, 509),\n",
       "   (9, 506, 10, 507),\n",
       "   (355, 484, 356, 485),\n",
       "   (754, 487, 755, 488),\n",
       "   (453, 51, 454, 50),\n",
       "   (447, 716, 448, 717),\n",
       "   (206, 438, 207, 437),\n",
       "   (11, 438, 12, 439),\n",
       "   (383, 264, 384, 265),\n",
       "   (385, 163, 386, 162),\n",
       "   (389, 54, 390, 55),\n",
       "   (391, 719, 392, 718),\n",
       "   (320, 164, 321, 163),\n",
       "   (324, 53, 325, 54),\n",
       "   (326, 720, 327, 719),\n",
       "   (748, 288, 749, 287),\n",
       "   (276, 63, 277, 64),\n",
       "   (277, 3, 278, 2),\n",
       "   (275, 709, 276, 708),\n",
       "   (211, 274, 212, 275),\n",
       "   (155, 272, 156, 273),\n",
       "   (105, 267, 106, 266),\n",
       "   (10, 270, 11, 269),\n",
       "   (34, 243, 35, 244),\n",
       "   (208, 154, 209, 153),\n",
       "   (213, 62, 214, 63),\n",
       "   (3, 214, 4, 215),\n",
       "   (212, 710, 213, 709),\n",
       "   (30, 186, 31, 185),\n",
       "   (101, 158, 102, 159),\n",
       "   (7, 156, 8, 157),\n",
       "   (100, 58, 101, 57),\n",
       "   (99, 714, 100, 715),\n",
       "   (64, 2, 65, 1),\n",
       "   (61, 711, 62, 710),\n",
       "   (5, 61, 6, 60),\n",
       "   (740, 32, 741, 31),\n",
       "   (4, 711, 5, 712),\n",
       "   (707, 0, 708, 1),\n",
       "   (6, 678, 7, 677),\n",
       "   (712, 676, 713, 675),\n",
       "   (59, 676, 60, 677),\n",
       "   (273, 678, 274, 679),\n",
       "   (210, 679, 211, 680),\n",
       "   (560, 674, 561, 673),\n",
       "   (97, 675, 98, 674),\n",
       "   (387, 668, 388, 669),\n",
       "   (149, 685, 150, 684),\n",
       "   (680, 335, 681, 336),\n",
       "   (152, 338, 153, 337),\n",
       "   (763, 335, 0, 334),\n",
       "   (706, 334, 707, 333),\n",
       "   (65, 332, 66, 333),\n",
       "   (278, 331, 279, 332),\n",
       "   (215, 330, 216, 331),\n",
       "   (559, 329, 560, 328),\n",
       "   (96, 330, 97, 329),\n",
       "   (392, 327, 393, 328),\n",
       "   (498, 684, 499, 683),\n",
       "   (501, 339, 502, 338),\n",
       "   (239, 537, 240, 536),\n",
       "   (240, 188, 241, 187),\n",
       "   (235, 586, 236, 587),\n",
       "   (234, 633, 235, 634),\n",
       "   (233, 286, 234, 287),\n",
       "   (227, 491, 228, 490),\n",
       "   (228, 142, 229, 141),\n",
       "   (390, 450, 391, 449),\n",
       "   (104, 441, 105, 442),\n",
       "   (325, 451, 326, 450),\n",
       "   (671, 449, 672, 448),\n",
       "   (715, 446, 716, 447),\n",
       "   (56, 446, 57, 445),\n",
       "   (159, 444, 160, 445),\n",
       "   (509, 442, 510, 443),\n",
       "   (267, 441, 268, 440),\n",
       "   (612, 444, 613, 443),\n",
       "   (29, 743, 30, 742),\n",
       "   (26, 350, 27, 349),\n",
       "   (25, 638, 26, 639),\n",
       "   (148, 402, 149, 401),\n",
       "   (497, 401, 498, 400),\n",
       "   (760, 400, 761, 399),\n",
       "   (703, 397, 704, 396),\n",
       "   (69, 394, 70, 395),\n",
       "   (282, 393, 283, 394),\n",
       "   (220, 395, 221, 396),\n",
       "   (553, 399, 554, 398),\n",
       "   (632, 285, 633, 286),\n",
       "   (626, 397, 627, 398),\n",
       "   (629, 701, 630, 700),\n",
       "   (623, 763, 624, 762),\n",
       "   (618, 504, 619, 503),\n",
       "   (619, 155, 620, 154),\n",
       "   (622, 681, 623, 682),\n",
       "   (621, 336, 622, 337),\n",
       "   (270, 617, 271, 618),\n",
       "   (505, 617, 506, 616),\n",
       "   (160, 612, 161, 611),\n",
       "   (102, 614, 103, 613),\n",
       "   (388, 609, 389, 610),\n",
       "   (669, 610, 670, 611),\n",
       "   (323, 608, 324, 609),\n",
       "   (455, 605, 456, 604),\n",
       "   (585, 284, 586, 285),\n",
       "   (583, 630, 584, 631),\n",
       "   (580, 490, 581, 489),\n",
       "   (581, 141, 582, 140),\n",
       "   (571, 205, 572, 204),\n",
       "   (582, 229, 583, 230),\n",
       "   (144, 226, 145, 225),\n",
       "   (493, 225, 494, 224),\n",
       "   (750, 232, 751, 231),\n",
       "   (701, 223, 702, 222),\n",
       "   (628, 223, 629, 224),\n",
       "   (68, 219, 69, 220),\n",
       "   (281, 218, 282, 219),\n",
       "   (203, 573, 204, 572),\n",
       "   (198, 147, 199, 148),\n",
       "   (197, 496, 198, 497),\n",
       "   (196, 759, 197, 760),\n",
       "   (193, 702, 194, 703),\n",
       "   (194, 628, 195, 627),\n",
       "   (192, 222, 193, 221),\n",
       "   (190, 284, 191, 283),\n",
       "   (217, 559, 218, 558),\n",
       "   (280, 558, 281, 557),\n",
       "   (67, 557, 68, 556),\n",
       "   (195, 552, 196, 553),\n",
       "   (625, 555, 626, 554),\n",
       "   (704, 555, 705, 556),\n",
       "   (752, 545, 753, 546),\n",
       "   (494, 551, 495, 552),\n",
       "   (145, 550, 146, 551),\n",
       "   (579, 549, 580, 548),\n",
       "   (414, 348, 415, 347),\n",
       "   (537, 239, 538, 238),\n",
       "   (538, 590, 539, 589),\n",
       "   (535, 186, 536, 187),\n",
       "   (473, 540, 474, 541),\n",
       "   (479, 23, 480, 22),\n",
       "   (474, 745, 475, 746),\n",
       "   (478, 410, 479, 409),\n",
       "   (476, 351, 477, 352),\n",
       "   (480, 426, 481, 425),\n",
       "   (471, 237, 472, 236),\n",
       "   (475, 637, 476, 636),\n",
       "   (472, 588, 473, 587),\n",
       "   (470, 189, 471, 190),\n",
       "   (722, 117, 723, 118),\n",
       "   (52, 114, 53, 113),\n",
       "   (607, 113, 608, 112),\n",
       "   (451, 114, 452, 115),\n",
       "   (321, 111, 322, 110),\n",
       "   (666, 112, 667, 111),\n",
       "   (386, 110, 387, 109),\n",
       "   (161, 108, 162, 109),\n",
       "   (510, 107, 511, 108),\n",
       "   (265, 107, 266, 106),\n",
       "   (646, 540, 647, 539),\n",
       "   (649, 189, 650, 188),\n",
       "   (647, 588, 648, 589),\n",
       "   (648, 237, 649, 238),\n",
       "   (641, 428, 642, 429),\n",
       "   (645, 745, 646, 744),\n",
       "   (644, 27, 645, 28),\n",
       "   (642, 413, 643, 414),\n",
       "   (737, 245, 738, 244),\n",
       "   (743, 591, 744, 590),\n",
       "   (741, 184, 742, 185),\n",
       "   (738, 531, 739, 532),\n",
       "   (143, 492, 144, 493),\n",
       "   (137, 289, 138, 288),\n",
       "   (263, 382, 264, 383),\n",
       "   (513, 381, 514, 380),\n",
       "   (164, 380, 165, 379),\n",
       "   (665, 378, 666, 379),\n",
       "   (318, 381, 319, 382),\n",
       "   (452, 376, 453, 375),\n",
       "   (606, 377, 607, 378),\n",
       "   (51, 376, 52, 377),\n",
       "   (720, 374, 721, 373),\n",
       "   (115, 375, 116, 374),\n",
       "   (371, 117, 372, 116),\n",
       "   (372, 722, 373, 721),\n",
       "   (370, 49, 371, 50),\n",
       "   (368, 605, 369, 606),\n",
       "   (369, 455, 370, 454),\n",
       "   (364, 315, 365, 316),\n",
       "   (367, 664, 368, 665),\n",
       "   (365, 167, 366, 166),\n",
       "   (183, 39, 184, 38),\n",
       "   (180, 248, 181, 247),\n",
       "   (181, 528, 182, 529),\n",
       "   (459, 520, 460, 521),\n",
       "   (319, 513, 320, 512),\n",
       "   (663, 517, 664, 516),\n",
       "   (165, 514, 166, 515),\n",
       "   (366, 516, 367, 515),\n",
       "   (424, 482, 425, 481),\n",
       "   (423, 294, 424, 295),\n",
       "   (363, 260, 364, 261),\n",
       "   (169, 259, 170, 258),\n",
       "   (660, 259, 661, 260),\n",
       "   (317, 262, 318, 263),\n",
       "   (458, 256, 459, 255),\n",
       "   (530, 38, 531, 37),\n",
       "   (534, 242, 535, 241),\n",
       "   (170, 660, 171, 659),\n",
       "   (322, 667, 323, 668),\n",
       "   (457, 657, 458, 656),\n",
       "   (256, 657, 257, 658),\n",
       "   (519, 659, 520, 658),\n",
       "   (602, 655, 603, 656),\n",
       "   (45, 652, 46, 653),\n",
       "   (727, 651, 728, 650),\n",
       "   (167, 315, 168, 314),\n",
       "   (662, 313, 663, 314),\n",
       "   (456, 312, 457, 311),\n",
       "   (261, 316, 262, 317),\n",
       "   (517, 313, 518, 312),\n",
       "   (603, 310, 604, 311),\n",
       "   (48, 309, 49, 310),\n",
       "   (723, 309, 724, 308),\n",
       "   (343, 419, 344, 418),\n",
       "   (342, 361, 343, 362),\n",
       "   (341, 15, 342, 14),\n",
       "   (340, 574, 341, 573),\n",
       "   (339, 202, 340, 203),\n",
       "   (731, 176, 732, 177),\n",
       "   (40, 176, 41, 175),\n",
       "   (594, 178, 595, 177),\n",
       "   (527, 178, 528, 179),\n",
       "   (248, 180, 249, 179),\n",
       "   (460, 171, 461, 172),\n",
       "   (429, 347, 430, 346),\n",
       "   (436, 206, 437, 205),\n",
       "   (434, 569, 435, 570),\n",
       "   (435, 12, 436, 13),\n",
       "   (433, 363, 434, 362),\n",
       "   (430, 415, 431, 416),\n",
       "   (651, 469, 652, 468),\n",
       "   (726, 469, 727, 470),\n",
       "   (44, 468, 45, 467),\n",
       "   (598, 466, 599, 465),\n",
       "   (521, 462, 522, 463),\n",
       "   (251, 467, 252, 466),\n",
       "   (172, 461, 173, 462),\n",
       "   (242, 534, 243, 533),\n",
       "   (246, 35, 247, 36),\n",
       "   (209, 620, 210, 621),\n",
       "   (565, 615, 566, 614),\n",
       "   (8, 616, 9, 615),\n",
       "   (689, 421, 690, 420),\n",
       "   (688, 18, 689, 17),\n",
       "   (686, 576, 687, 575),\n",
       "   (685, 200, 686, 201),\n",
       "   (561, 98, 562, 99),\n",
       "   (216, 96, 217, 95),\n",
       "   (279, 95, 280, 94),\n",
       "   (66, 94, 67, 93),\n",
       "   (705, 92, 706, 93),\n",
       "   (761, 90, 762, 91),\n",
       "   (499, 88, 500, 89),\n",
       "   (624, 92, 625, 91),\n",
       "   (150, 87, 151, 88),\n",
       "   (86, 202, 87, 201),\n",
       "   (85, 574, 86, 575),\n",
       "   (83, 16, 84, 17),\n",
       "   (82, 419, 83, 420),\n",
       "   (354, 292, 355, 291),\n",
       "   (482, 294, 483, 293),\n",
       "   (518, 258, 519, 257),\n",
       "   (601, 254, 602, 255),\n",
       "   (43, 250, 44, 251),\n",
       "   (728, 250, 729, 249),\n",
       "   (729, 526, 730, 527),\n",
       "   (42, 526, 43, 525),\n",
       "   (597, 525, 598, 524),\n",
       "   (41, 596, 42, 597),\n",
       "   (730, 596, 731, 595),\n",
       "   (426, 132, 427, 131),\n",
       "   (352, 135, 353, 136),\n",
       "   (411, 133, 412, 132),\n",
       "   (477, 134, 478, 135),\n",
       "   (751, 138, 752, 139),\n",
       "   (24, 134, 25, 133),\n",
       "   (577, 757, 578, 756),\n",
       "   (232, 750, 233, 749),\n",
       "   (146, 757, 147, 758),\n",
       "   (495, 758, 496, 759),\n",
       "   (687, 358, 688, 359),\n",
       "   (84, 360, 85, 359),\n",
       "   (15, 360, 16, 361),\n",
       "   (129, 417, 130, 416),\n",
       "   (128, 432, 129, 431),\n",
       "   (130, 345, 131, 346),\n",
       "   (127, 174, 128, 175),\n",
       "   (125, 464, 126, 465),\n",
       "   (122, 254, 123, 253),\n",
       "   (126, 523, 127, 524),\n",
       "   (124, 600, 125, 599),\n",
       "   (120, 48, 121, 47),\n",
       "   (118, 725, 119, 726),\n",
       "   (121, 655, 122, 654),\n",
       "   (119, 307, 120, 306),\n",
       "   (735, 37, 736, 36),\n",
       "   (592, 39, 593, 40),\n",
       "   (182, 733, 183, 734),\n",
       "   (245, 737, 246, 736),\n",
       "   (529, 734, 530, 735),\n",
       "   (32, 740, 33, 739),\n",
       "   (593, 733, 594, 732),\n",
       "   (226, 698, 227, 697),\n",
       "   (549, 696, 550, 697),\n",
       "   (755, 694, 756, 695),\n",
       "   (491, 698, 492, 699),\n",
       "   (578, 696, 579, 695),\n",
       "   (142, 699, 143, 700),\n",
       "   (421, 691, 422, 690),\n",
       "   (357, 692, 358, 693),\n",
       "   (89, 682, 90, 683),\n",
       "   (356, 80, 357, 79),\n",
       "   (422, 81, 423, 82),\n",
       "   (139, 75, 140, 74),\n",
       "   (584, 71, 585, 72),\n",
       "   (485, 79, 486, 78),\n",
       "   (753, 77, 754, 76),\n",
       "   (546, 76, 547, 75),\n",
       "   (230, 73, 231, 74),\n",
       "   (631, 72, 632, 73),\n",
       "   (191, 71, 192, 70),\n",
       "   (296, 417, 297, 418),\n",
       "   (295, 345, 296, 344),\n",
       "   (297, 432, 298, 433),\n",
       "   (298, 174, 299, 173),\n",
       "   (303, 252, 304, 253),\n",
       "   (299, 523, 300, 522),\n",
       "   (300, 464, 301, 463),\n",
       "   (301, 600, 302, 601),\n",
       "   (304, 653, 305, 654),\n",
       "   (305, 46, 306, 47),\n",
       "   (302, 124, 303, 123),\n",
       "   (307, 725, 308, 724),\n",
       "   (547, 488, 548, 489),\n",
       "   (541, 635, 542, 634),\n",
       "   (543, 136, 544, 137),\n",
       "   (542, 747, 543, 748),\n",
       "   (544, 290, 545, 289),\n",
       "   (746, 636, 747, 635),\n",
       "   (402, 199, 403, 200),\n",
       "   (403, 577, 404, 576),\n",
       "   (404, 694, 405, 693),\n",
       "   (406, 77, 407, 78),\n",
       "   (405, 487, 406, 486),\n",
       "   (407, 290, 408, 291),\n",
       "   (408, 353, 409, 354),\n",
       "   (410, 24, 411, 23),\n",
       "   (18, 692, 19, 691),\n",
       "   (19, 80, 20, 81),\n",
       "   (20, 484, 21, 483),\n",
       "   (21, 292, 22, 293)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (16, 0, 17, 21),\n",
       "      (18, 23, 19, 14),\n",
       "      (14, 19, 29, 20),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (13, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 35),\n",
       "      (25, 36, 26, 30),\n",
       "      (29, 35, 36, 15)],\n",
       "     13,\n",
       "     15,\n",
       "     -1]]]],\n",
       " [[(103, 88, 104, 89),\n",
       "   (140, 83, 141, 84),\n",
       "   (138, 167, 139, 168),\n",
       "   (139, 203, 140, 202),\n",
       "   (232, 137, 233, 138),\n",
       "   (136, 36, 137, 35),\n",
       "   (143, 244, 144, 245),\n",
       "   (146, 128, 147, 127),\n",
       "   (126, 193, 127, 194),\n",
       "   (125, 226, 126, 227),\n",
       "   (124, 60, 125, 59),\n",
       "   (128, 148, 129, 147),\n",
       "   (241, 148, 242, 149),\n",
       "   (242, 63, 243, 64),\n",
       "   (245, 225, 246, 224),\n",
       "   (243, 191, 244, 190),\n",
       "   (41, 188, 42, 189),\n",
       "   (42, 221, 43, 222),\n",
       "   (43, 65, 44, 64),\n",
       "   (44, 150, 45, 149),\n",
       "   (9, 28, 10, 29),\n",
       "   (160, 135, 161, 136),\n",
       "   (159, 30, 160, 31),\n",
       "   (81, 41, 82, 40),\n",
       "   (204, 39, 205, 40),\n",
       "   (4, 33, 5, 34),\n",
       "   (112, 26, 113, 25),\n",
       "   (84, 247, 85, 0),\n",
       "   (98, 5, 99, 6),\n",
       "   (102, 198, 103, 197),\n",
       "   (106, 17, 107, 18),\n",
       "   (99, 33, 100, 32),\n",
       "   (101, 172, 102, 173),\n",
       "   (166, 38, 167, 37),\n",
       "   (27, 215, 28, 214),\n",
       "   (201, 1, 202, 0),\n",
       "   (90, 20, 91, 19),\n",
       "   (195, 18, 196, 19),\n",
       "   (175, 17, 176, 16),\n",
       "   (24, 71, 25, 72),\n",
       "   (145, 192, 146, 193),\n",
       "   (142, 223, 143, 224),\n",
       "   (153, 131, 154, 130),\n",
       "   (152, 239, 153, 240),\n",
       "   (150, 46, 151, 45),\n",
       "   (144, 62, 145, 61),\n",
       "   (62, 191, 63, 192),\n",
       "   (60, 225, 61, 226),\n",
       "   (68, 132, 69, 131),\n",
       "   (67, 238, 68, 239),\n",
       "   (65, 47, 66, 46),\n",
       "   (220, 47, 221, 48),\n",
       "   (217, 237, 218, 236),\n",
       "   (216, 133, 217, 134),\n",
       "   (222, 190, 223, 189),\n",
       "   (114, 214, 115, 213),\n",
       "   (110, 69, 111, 70),\n",
       "   (52, 186, 53, 185),\n",
       "   (240, 177, 241, 178),\n",
       "   (129, 177, 130, 176),\n",
       "   (219, 180, 220, 181),\n",
       "   (66, 180, 67, 179),\n",
       "   (151, 179, 152, 178),\n",
       "   (13, 71, 14, 70),\n",
       "   (10, 215, 11, 216),\n",
       "   (174, 107, 175, 108),\n",
       "   (194, 106, 195, 105),\n",
       "   (91, 104, 92, 105),\n",
       "   (210, 30, 211, 29),\n",
       "   (209, 135, 210, 134),\n",
       "   (162, 183, 163, 184),\n",
       "   (207, 183, 208, 182),\n",
       "   (77, 219, 78, 218),\n",
       "   (75, 132, 76, 133),\n",
       "   (73, 26, 74, 27),\n",
       "   (78, 181, 79, 182),\n",
       "   (23, 156, 24, 157),\n",
       "   (108, 155, 109, 156),\n",
       "   (15, 155, 16, 154),\n",
       "   (186, 206, 187, 205),\n",
       "   (187, 80, 188, 81),\n",
       "   (184, 165, 185, 166),\n",
       "   (72, 113, 73, 114),\n",
       "   (14, 109, 15, 110),\n",
       "   (211, 8, 212, 9),\n",
       "   (74, 12, 75, 11),\n",
       "   (158, 8, 159, 7),\n",
       "   (31, 6, 32, 7),\n",
       "   (111, 12, 112, 13),\n",
       "   (169, 2, 170, 3),\n",
       "   (20, 90, 21, 89),\n",
       "   (21, 196, 22, 197),\n",
       "   (22, 174, 23, 173),\n",
       "   (163, 50, 164, 51),\n",
       "   (79, 48, 80, 49),\n",
       "   (206, 50, 207, 49),\n",
       "   (51, 164, 52, 165),\n",
       "   (55, 82, 56, 83),\n",
       "   (54, 204, 55, 203),\n",
       "   (53, 39, 54, 38),\n",
       "   (56, 142, 57, 141),\n",
       "   (57, 246, 58, 247),\n",
       "   (58, 124, 59, 123),\n",
       "   (208, 235, 209, 236),\n",
       "   (76, 238, 77, 237),\n",
       "   (161, 235, 162, 234),\n",
       "   (227, 122, 228, 123),\n",
       "   (230, 2, 231, 1),\n",
       "   (228, 86, 229, 85),\n",
       "   (229, 200, 230, 201),\n",
       "   (233, 36, 234, 37),\n",
       "   (231, 169, 232, 168),\n",
       "   (170, 95, 171, 96),\n",
       "   (34, 98, 35, 97),\n",
       "   (3, 96, 4, 97),\n",
       "   (199, 95, 200, 94),\n",
       "   (86, 93, 87, 94),\n",
       "   (121, 93, 122, 92),\n",
       "   (87, 121, 88, 120),\n",
       "   (100, 118, 101, 117),\n",
       "   (198, 119, 199, 120),\n",
       "   (171, 119, 172, 118),\n",
       "   (157, 116, 158, 117),\n",
       "   (212, 116, 213, 115)],\n",
       "  [unnamed link-15_filled(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (16, 0, 17, 21),\n",
       "      (18, 23, 19, 14),\n",
       "      (14, 19, 29, 20),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (13, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (35, 36, 15, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38),\n",
       "      (39, 41, 42, 40),\n",
       "      (41, 43, 44, 42)],\n",
       "     13,\n",
       "     15,\n",
       "     5]]]],\n",
       " [[(11, 19, 12, 18),\n",
       "   (257, 243, 258, 242),\n",
       "   (15, 254, 16, 255),\n",
       "   (52, 243, 53, 244),\n",
       "   (39, 236, 40, 237),\n",
       "   (218, 179, 219, 180),\n",
       "   (224, 140, 225, 139),\n",
       "   (221, 88, 222, 89),\n",
       "   (123, 209, 124, 208),\n",
       "   (89, 220, 90, 221),\n",
       "   (133, 180, 134, 181),\n",
       "   (91, 179, 92, 178),\n",
       "   (165, 20, 166, 21),\n",
       "   (17, 168, 18, 169),\n",
       "   (38, 151, 39, 152),\n",
       "   (84, 137, 85, 138),\n",
       "   (115, 108, 116, 109),\n",
       "   (122, 21, 123, 22),\n",
       "   (102, 20, 103, 19),\n",
       "   (61, 25, 62, 24),\n",
       "   (16, 56, 17, 55),\n",
       "   (184, 236, 185, 235),\n",
       "   (185, 151, 186, 150),\n",
       "   (207, 22, 208, 23),\n",
       "   (204, 103, 205, 104),\n",
       "   (206, 122, 207, 121),\n",
       "   (200, 247, 201, 248),\n",
       "   (106, 246, 107, 245),\n",
       "   (104, 203, 105, 204),\n",
       "   (109, 114, 110, 115),\n",
       "   (25, 198, 26, 199),\n",
       "   (196, 2, 197, 1),\n",
       "   (195, 268, 196, 269),\n",
       "   (194, 42, 195, 41),\n",
       "   (191, 32, 192, 33),\n",
       "   (118, 202, 119, 201),\n",
       "   (117, 246, 118, 247),\n",
       "   (261, 228, 262, 229),\n",
       "   (259, 83, 260, 82),\n",
       "   (260, 141, 261, 142),\n",
       "   (54, 14, 55, 13),\n",
       "   (255, 14, 256, 15),\n",
       "   (270, 238, 271, 237),\n",
       "   (271, 153, 272, 152),\n",
       "   (56, 157, 57, 158),\n",
       "   (47, 139, 48, 138),\n",
       "   (50, 83, 51, 84),\n",
       "   (49, 227, 50, 226),\n",
       "   (86, 223, 87, 224),\n",
       "   (188, 71, 189, 72),\n",
       "   (36, 74, 37, 73),\n",
       "   (273, 72, 274, 73),\n",
       "   (57, 98, 58, 99),\n",
       "   (166, 102, 167, 101),\n",
       "   (156, 98, 157, 97),\n",
       "   (241, 97, 242, 96),\n",
       "   (68, 95, 69, 96),\n",
       "   (142, 93, 143, 94),\n",
       "   (81, 95, 82, 94),\n",
       "   (77, 146, 78, 147),\n",
       "   (74, 275, 75, 276),\n",
       "   (75, 35, 76, 34),\n",
       "   (76, 189, 77, 190),\n",
       "   (79, 130, 80, 131),\n",
       "   (70, 130, 71, 129),\n",
       "   (238, 127, 239, 128),\n",
       "   (153, 128, 154, 129),\n",
       "   (163, 120, 164, 121),\n",
       "   (59, 127, 60, 126),\n",
       "   (233, 193, 234, 192),\n",
       "   (232, 31, 233, 32),\n",
       "   (234, 278, 235, 277),\n",
       "   (231, 133, 232, 132),\n",
       "   (240, 156, 241, 155),\n",
       "   (229, 92, 230, 93),\n",
       "   (230, 218, 231, 217),\n",
       "   (80, 215, 81, 216),\n",
       "   (69, 215, 70, 214),\n",
       "   (239, 212, 240, 213),\n",
       "   (154, 213, 155, 214),\n",
       "   (164, 205, 165, 206),\n",
       "   (58, 212, 59, 211),\n",
       "   (147, 191, 148, 190),\n",
       "   (148, 33, 149, 34),\n",
       "   (149, 277, 150, 276),\n",
       "   (143, 217, 144, 216),\n",
       "   (144, 132, 145, 131),\n",
       "   (99, 8, 100, 9),\n",
       "   (125, 7, 126, 6),\n",
       "   (210, 8, 211, 7),\n",
       "   (60, 5, 61, 6),\n",
       "   (167, 11, 168, 10),\n",
       "   (140, 228, 141, 227),\n",
       "   (145, 78, 146, 79),\n",
       "   (193, 182, 194, 183),\n",
       "   (272, 188, 273, 187),\n",
       "   (37, 186, 38, 187),\n",
       "   (30, 182, 31, 181),\n",
       "   (278, 183, 279, 184),\n",
       "   (171, 245, 172, 244),\n",
       "   (169, 12, 170, 13),\n",
       "   (43, 266, 44, 267),\n",
       "   (28, 268, 29, 267),\n",
       "   (0, 269, 1, 270),\n",
       "   (177, 263, 178, 262),\n",
       "   (219, 264, 220, 265),\n",
       "   (134, 265, 135, 266),\n",
       "   (90, 264, 91, 263),\n",
       "   (176, 88, 177, 87),\n",
       "   (174, 135, 175, 136),\n",
       "   (175, 222, 176, 223),\n",
       "   (258, 67, 259, 68),\n",
       "   (51, 67, 52, 66),\n",
       "   (172, 65, 173, 66),\n",
       "   (116, 64, 117, 63),\n",
       "   (107, 64, 108, 65),\n",
       "   (199, 63, 200, 62),\n",
       "   (4, 198, 5, 197),\n",
       "   (274, 35, 275, 36),\n",
       "   (173, 44, 174, 45),\n",
       "   (225, 49, 226, 48),\n",
       "   (85, 46, 86, 47),\n",
       "   (136, 46, 137, 45),\n",
       "   (279, 41, 0, 40),\n",
       "   (29, 42, 30, 43),\n",
       "   (23, 162, 24, 163),\n",
       "   (9, 159, 10, 158),\n",
       "   (209, 160, 210, 161),\n",
       "   (124, 161, 125, 162),\n",
       "   (100, 160, 101, 159),\n",
       "   (113, 27, 114, 26),\n",
       "   (112, 3, 113, 4),\n",
       "   (250, 106, 251, 105),\n",
       "   (248, 119, 249, 120),\n",
       "   (249, 202, 250, 203),\n",
       "   (251, 171, 252, 170),\n",
       "   (252, 53, 253, 54),\n",
       "   (253, 257, 254, 256),\n",
       "   (2, 111, 3, 112),\n",
       "   (27, 111, 28, 110)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 23, 29),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (17, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 35),\n",
       "      (25, 36, 26, 30),\n",
       "      (29, 35, 36, 21)],\n",
       "     17,\n",
       "     21,\n",
       "     -1]]]],\n",
       " [[(0, 103, 1, 104),\n",
       "   (188, 106, 189, 105),\n",
       "   (121, 175, 122, 174),\n",
       "   (171, 117, 172, 116),\n",
       "   (178, 65, 179, 66),\n",
       "   (143, 60, 144, 61),\n",
       "   (119, 14, 120, 15),\n",
       "   (124, 67, 125, 68),\n",
       "   (16, 117, 17, 118),\n",
       "   (86, 63, 87, 64),\n",
       "   (9, 65, 10, 64),\n",
       "   (47, 63, 48, 62),\n",
       "   (25, 38, 26, 39),\n",
       "   (162, 40, 163, 39),\n",
       "   (108, 38, 109, 37),\n",
       "   (101, 146, 102, 147),\n",
       "   (32, 146, 33, 145),\n",
       "   (149, 156, 150, 157),\n",
       "   (148, 32, 149, 31),\n",
       "   (147, 102, 148, 103),\n",
       "   (42, 29, 43, 30),\n",
       "   (92, 28, 93, 27),\n",
       "   (34, 45, 35, 46),\n",
       "   (99, 45, 100, 44),\n",
       "   (111, 152, 112, 153),\n",
       "   (165, 150, 166, 151),\n",
       "   (22, 152, 23, 151),\n",
       "   (87, 71, 88, 70),\n",
       "   (144, 74, 145, 73),\n",
       "   (46, 71, 47, 72),\n",
       "   (107, 96, 108, 97),\n",
       "   (161, 94, 162, 95),\n",
       "   (26, 96, 27, 95),\n",
       "   (196, 12, 197, 11),\n",
       "   (195, 176, 196, 177),\n",
       "   (194, 123, 195, 124),\n",
       "   (23, 182, 24, 183),\n",
       "   (163, 185, 164, 184),\n",
       "   (110, 182, 111, 181),\n",
       "   (78, 116, 79, 115),\n",
       "   (77, 171, 78, 170),\n",
       "   (75, 18, 76, 19),\n",
       "   (79, 139, 80, 138),\n",
       "   (15, 140, 16, 141),\n",
       "   (172, 140, 173, 139),\n",
       "   (118, 142, 119, 141),\n",
       "   (122, 53, 123, 54),\n",
       "   (85, 48, 86, 49),\n",
       "   (175, 52, 176, 53),\n",
       "   (12, 52, 13, 51),\n",
       "   (69, 9, 70, 8),\n",
       "   (68, 179, 69, 180),\n",
       "   (13, 82, 14, 83),\n",
       "   (173, 81, 174, 80),\n",
       "   (120, 82, 121, 81),\n",
       "   (142, 132, 143, 131),\n",
       "   (49, 128, 50, 129),\n",
       "   (84, 130, 85, 129),\n",
       "   (66, 125, 67, 126),\n",
       "   (10, 127, 11, 128),\n",
       "   (177, 127, 178, 126),\n",
       "   (57, 74, 58, 75),\n",
       "   (56, 20, 57, 19),\n",
       "   (58, 133, 59, 134),\n",
       "   (55, 168, 56, 169),\n",
       "   (54, 113, 55, 114),\n",
       "   (137, 115, 138, 114),\n",
       "   (136, 170, 137, 169),\n",
       "   (132, 59, 133, 60),\n",
       "   (134, 17, 135, 18),\n",
       "   (135, 77, 136, 76),\n",
       "   (83, 199, 84, 198),\n",
       "   (50, 197, 51, 198),\n",
       "   (100, 203, 101, 0),\n",
       "   (33, 203, 34, 202),\n",
       "   (72, 201, 73, 202),\n",
       "   (130, 199, 131, 200),\n",
       "   (61, 201, 62, 200),\n",
       "   (91, 106, 92, 107),\n",
       "   (43, 105, 44, 104),\n",
       "   (183, 5, 184, 4),\n",
       "   (109, 6, 110, 7),\n",
       "   (164, 3, 165, 4),\n",
       "   (24, 6, 25, 5),\n",
       "   (93, 160, 94, 161),\n",
       "   (40, 160, 41, 159),\n",
       "   (20, 168, 21, 167),\n",
       "   (185, 159, 186, 158),\n",
       "   (2, 157, 3, 158),\n",
       "   (1, 31, 2, 30),\n",
       "   (187, 28, 188, 29),\n",
       "   (153, 112, 154, 113),\n",
       "   (155, 166, 156, 167),\n",
       "   (154, 22, 155, 21),\n",
       "   (97, 90, 98, 91),\n",
       "   (36, 90, 37, 89),\n",
       "   (7, 193, 8, 192),\n",
       "   (180, 193, 181, 194),\n",
       "   (41, 187, 42, 186),\n",
       "   (35, 190, 36, 191),\n",
       "   (88, 191, 89, 192),\n",
       "   (98, 190, 99, 189)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (16, 0, 17, 21),\n",
       "      (29, 23, 15, 20),\n",
       "      (19, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 39),\n",
       "      (25, 40, 26, 30),\n",
       "      (14, 35, 36, 29),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     19,\n",
       "     14,\n",
       "     -3]]]],\n",
       " [[(26, 9, 27, 10),\n",
       "   (84, 15, 85, 16),\n",
       "   (199, 11, 200, 10),\n",
       "   (62, 46, 63, 45),\n",
       "   (161, 48, 162, 49),\n",
       "   (0, 146, 1, 145),\n",
       "   (181, 122, 182, 123),\n",
       "   (183, 42, 184, 43),\n",
       "   (182, 59, 183, 60),\n",
       "   (184, 164, 185, 163),\n",
       "   (103, 162, 104, 163),\n",
       "   (106, 66, 107, 65),\n",
       "   (104, 48, 105, 47),\n",
       "   (105, 129, 106, 128),\n",
       "   (41, 164, 42, 165),\n",
       "   (43, 61, 44, 60),\n",
       "   (44, 124, 45, 123),\n",
       "   (33, 97, 34, 96),\n",
       "   (34, 191, 35, 192),\n",
       "   (49, 103, 50, 102),\n",
       "   (50, 185, 51, 186),\n",
       "   (51, 41, 52, 40),\n",
       "   (112, 175, 113, 176),\n",
       "   (3, 169, 4, 168),\n",
       "   (54, 169, 55, 170),\n",
       "   (2, 55, 3, 56),\n",
       "   (172, 39, 173, 40),\n",
       "   (173, 187, 174, 186),\n",
       "   (174, 101, 175, 102),\n",
       "   (61, 125, 62, 124),\n",
       "   (177, 110, 178, 111),\n",
       "   (130, 112, 131, 111),\n",
       "   (137, 193, 138, 192),\n",
       "   (139, 32, 140, 33),\n",
       "   (138, 95, 139, 96),\n",
       "   (131, 176, 132, 177),\n",
       "   (125, 47, 126, 46),\n",
       "   (153, 135, 154, 134),\n",
       "   (159, 179, 160, 178),\n",
       "   (152, 94, 153, 93),\n",
       "   (150, 32, 151, 31),\n",
       "   (154, 195, 155, 196),\n",
       "   (158, 109, 159, 110),\n",
       "   (67, 109, 68, 108),\n",
       "   (71, 195, 72, 194),\n",
       "   (75, 30, 76, 31),\n",
       "   (73, 94, 74, 95),\n",
       "   (66, 179, 67, 180),\n",
       "   (72, 135, 73, 136),\n",
       "   (1, 118, 2, 119),\n",
       "   (198, 89, 199, 90),\n",
       "   (25, 201, 26, 200),\n",
       "   (6, 83, 7, 84),\n",
       "   (165, 83, 166, 82),\n",
       "   (56, 85, 57, 86),\n",
       "   (36, 148, 37, 147),\n",
       "   (35, 142, 36, 143),\n",
       "   (38, 79, 39, 80),\n",
       "   (21, 146, 22, 147),\n",
       "   (116, 38, 117, 37),\n",
       "   (115, 188, 116, 189),\n",
       "   (114, 100, 115, 99),\n",
       "   (100, 77, 101, 78),\n",
       "   (97, 140, 98, 141),\n",
       "   (98, 150, 99, 149),\n",
       "   (107, 180, 108, 181),\n",
       "   (189, 148, 190, 149),\n",
       "   (187, 79, 188, 78),\n",
       "   (190, 142, 191, 141),\n",
       "   (18, 54, 19, 53),\n",
       "   (19, 170, 20, 171),\n",
       "   (20, 118, 21, 117),\n",
       "   (193, 137, 194, 136),\n",
       "   (196, 155, 197, 156),\n",
       "   (197, 71, 198, 70),\n",
       "   (27, 68, 28, 69),\n",
       "   (28, 158, 29, 157),\n",
       "   (29, 132, 30, 133),\n",
       "   (171, 80, 172, 81),\n",
       "   (52, 82, 53, 81),\n",
       "   (113, 77, 114, 76),\n",
       "   (151, 74, 152, 75),\n",
       "   (92, 133, 93, 134),\n",
       "   (160, 129, 161, 130),\n",
       "   (166, 17, 167, 18),\n",
       "   (167, 5, 168, 4),\n",
       "   (90, 69, 91, 70),\n",
       "   (91, 157, 92, 156),\n",
       "   (11, 24, 12, 25),\n",
       "   (88, 24, 89, 23),\n",
       "   (143, 22, 144, 23),\n",
       "   (5, 17, 6, 16),\n",
       "   (144, 0, 145, 203),\n",
       "   (87, 202, 88, 203),\n",
       "   (12, 202, 13, 201),\n",
       "   (57, 15, 58, 14),\n",
       "   (58, 7, 59, 8),\n",
       "   (64, 128, 65, 127),\n",
       "   (119, 86, 120, 87),\n",
       "   (121, 8, 122, 9),\n",
       "   (120, 14, 121, 13),\n",
       "   (126, 64, 127, 63)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (16, 0, 17, 21),\n",
       "      (23, 19, 15, 29),\n",
       "      (14, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 37),\n",
       "      (25, 38, 26, 30),\n",
       "      (20, 35, 36, 29),\n",
       "      (36, 35, 37, 38)],\n",
       "     14,\n",
       "     20,\n",
       "     -2]]]],\n",
       " [[(4, 92, 5, 91),\n",
       "   (68, 14, 69, 13),\n",
       "   (134, 16, 135, 15),\n",
       "   (191, 14, 192, 15),\n",
       "   (71, 26, 72, 27),\n",
       "   (189, 25, 190, 24),\n",
       "   (17, 8, 18, 9),\n",
       "   (56, 41, 57, 42),\n",
       "   (58, 105, 59, 106),\n",
       "   (55, 219, 56, 218),\n",
       "   (59, 84, 60, 85),\n",
       "   (60, 149, 61, 150),\n",
       "   (57, 177, 58, 176),\n",
       "   (183, 76, 184, 77),\n",
       "   (0, 25, 1, 26),\n",
       "   (229, 160, 230, 161),\n",
       "   (223, 144, 224, 145),\n",
       "   (221, 80, 222, 81),\n",
       "   (220, 180, 221, 179),\n",
       "   (43, 216, 44, 217),\n",
       "   (39, 178, 40, 179),\n",
       "   (38, 82, 39, 81),\n",
       "   (37, 147, 38, 146),\n",
       "   (30, 162, 31, 161),\n",
       "   (106, 175, 107, 176),\n",
       "   (104, 84, 105, 83),\n",
       "   (102, 148, 103, 147),\n",
       "   (136, 23, 137, 24),\n",
       "   (203, 79, 204, 78),\n",
       "   (204, 181, 205, 182),\n",
       "   (200, 146, 201, 145),\n",
       "   (201, 222, 202, 223),\n",
       "   (197, 35, 198, 34),\n",
       "   (3, 157, 4, 156),\n",
       "   (94, 19, 95, 20),\n",
       "   (95, 7, 96, 6),\n",
       "   (231, 133, 232, 132),\n",
       "   (28, 131, 29, 132),\n",
       "   (22, 157, 23, 158),\n",
       "   (21, 92, 22, 93),\n",
       "   (29, 195, 30, 194),\n",
       "   (230, 193, 231, 194),\n",
       "   (125, 148, 126, 149),\n",
       "   (123, 82, 124, 83),\n",
       "   (122, 178, 123, 177),\n",
       "   (133, 193, 134, 192),\n",
       "   (124, 103, 125, 104),\n",
       "   (120, 220, 121, 219),\n",
       "   (121, 40, 122, 41),\n",
       "   (20, 168, 21, 167),\n",
       "   (5, 168, 6, 169),\n",
       "   (232, 68, 233, 67),\n",
       "   (27, 66, 28, 67),\n",
       "   (128, 63, 129, 64),\n",
       "   (46, 65, 47, 66),\n",
       "   (213, 65, 214, 64),\n",
       "   (110, 61, 111, 62),\n",
       "   (12, 70, 13, 69),\n",
       "   (11, 190, 12, 191),\n",
       "   (10, 136, 11, 135),\n",
       "   (62, 127, 63, 128),\n",
       "   (79, 118, 80, 119),\n",
       "   (180, 120, 181, 119),\n",
       "   (143, 116, 144, 117),\n",
       "   (202, 118, 203, 117),\n",
       "   (142, 208, 143, 207),\n",
       "   (182, 205, 183, 206),\n",
       "   (77, 207, 78, 206),\n",
       "   (115, 224, 116, 225),\n",
       "   (113, 37, 114, 36),\n",
       "   (111, 126, 112, 127),\n",
       "   (114, 200, 115, 199),\n",
       "   (75, 54, 76, 55),\n",
       "   (184, 54, 185, 53),\n",
       "   (141, 52, 142, 53),\n",
       "   (211, 196, 212, 197),\n",
       "   (212, 130, 213, 129),\n",
       "   (210, 33, 211, 34),\n",
       "   (208, 226, 209, 225),\n",
       "   (50, 227, 51, 228),\n",
       "   (49, 33, 50, 32),\n",
       "   (47, 130, 48, 131),\n",
       "   (48, 196, 49, 195),\n",
       "   (159, 16, 160, 17),\n",
       "   (158, 10, 159, 9),\n",
       "   (166, 94, 167, 93),\n",
       "   (137, 3, 138, 2),\n",
       "   (188, 1, 189, 2),\n",
       "   (70, 0, 71, 233),\n",
       "   (164, 7, 165, 8),\n",
       "   (165, 19, 166, 18),\n",
       "   (163, 228, 164, 229),\n",
       "   (162, 32, 163, 31),\n",
       "   (198, 100, 199, 99),\n",
       "   (35, 101, 36, 100),\n",
       "   (226, 97, 227, 98),\n",
       "   (112, 102, 113, 101),\n",
       "   (209, 98, 210, 99),\n",
       "   (51, 97, 52, 96),\n",
       "   (169, 141, 170, 140),\n",
       "   (170, 185, 171, 186),\n",
       "   (171, 75, 172, 74),\n",
       "   (173, 42, 174, 43),\n",
       "   (172, 218, 173, 217),\n",
       "   (174, 107, 175, 108),\n",
       "   (85, 109, 86, 108),\n",
       "   (86, 215, 87, 216),\n",
       "   (87, 45, 88, 44),\n",
       "   (88, 73, 89, 74),\n",
       "   (89, 187, 90, 186),\n",
       "   (90, 139, 91, 140),\n",
       "   (150, 110, 151, 109),\n",
       "   (151, 214, 152, 215),\n",
       "   (152, 46, 153, 45),\n",
       "   (153, 72, 154, 73),\n",
       "   (154, 188, 155, 187),\n",
       "   (155, 138, 156, 139)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 29, 23, 21),\n",
       "      (17, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (0, 35, 36, 29),\n",
       "      (42, 41, 43, 44),\n",
       "      (40, 39, 41, 42),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     17,\n",
       "     0,\n",
       "     -5]]]],\n",
       " [[(503, 53, 504, 52),\n",
       "   (144, 54, 145, 53),\n",
       "   (57, 236, 58, 237),\n",
       "   (599, 54, 600, 55),\n",
       "   (76, 219, 77, 220),\n",
       "   (137, 195, 138, 194),\n",
       "   (498, 140, 499, 139),\n",
       "   (138, 393, 139, 394),\n",
       "   (143, 546, 144, 547),\n",
       "   (146, 243, 147, 244),\n",
       "   (145, 505, 146, 504),\n",
       "   (302, 153, 303, 154),\n",
       "   (158, 227, 159, 228),\n",
       "   (281, 166, 282, 167),\n",
       "   (465, 165, 466, 164),\n",
       "   (161, 521, 162, 520),\n",
       "   (582, 165, 583, 166),\n",
       "   (441, 197, 442, 196),\n",
       "   (606, 195, 607, 196),\n",
       "   (306, 197, 307, 198),\n",
       "   (300, 234, 301, 233),\n",
       "   (385, 235, 386, 234),\n",
       "   (543, 239, 544, 238),\n",
       "   (586, 226, 587, 225),\n",
       "   (506, 241, 507, 242),\n",
       "   (508, 239, 509, 240),\n",
       "   (597, 243, 598, 242),\n",
       "   (279, 468, 280, 469),\n",
       "   (278, 523, 279, 524),\n",
       "   (280, 580, 281, 579),\n",
       "   (297, 514, 298, 515),\n",
       "   (295, 539, 296, 538),\n",
       "   (299, 385, 300, 384),\n",
       "   (382, 515, 383, 516),\n",
       "   (604, 392, 605, 391),\n",
       "   (497, 392, 498, 393),\n",
       "   (471, 527, 472, 526),\n",
       "   (467, 580, 468, 581),\n",
       "   (502, 547, 503, 548),\n",
       "   (542, 509, 543, 510),\n",
       "   (576, 527, 577, 528),\n",
       "   (600, 546, 601, 545),\n",
       "   (220, 75, 221, 76),\n",
       "   (168, 74, 169, 73),\n",
       "   (578, 71, 579, 72),\n",
       "   (469, 71, 470, 70),\n",
       "   (276, 67, 277, 68),\n",
       "   (381, 62, 382, 63),\n",
       "   (544, 55, 545, 56),\n",
       "   (296, 61, 297, 62),\n",
       "   (63, 380, 64, 381),\n",
       "   (521, 374, 522, 375),\n",
       "   (584, 372, 585, 371),\n",
       "   (162, 375, 163, 376),\n",
       "   (222, 370, 223, 369),\n",
       "   (464, 373, 465, 374),\n",
       "   (56, 593, 57, 594),\n",
       "   (510, 595, 511, 596),\n",
       "   (237, 595, 238, 594),\n",
       "   (541, 597, 542, 596),\n",
       "   (387, 593, 388, 592),\n",
       "   (156, 587, 157, 588),\n",
       "   (644, 586, 645, 585),\n",
       "   (64, 293, 65, 294),\n",
       "   (537, 295, 538, 294),\n",
       "   (517, 290, 518, 291),\n",
       "   (379, 293, 380, 292),\n",
       "   (581, 466, 582, 467),\n",
       "   (160, 464, 161, 463),\n",
       "   (383, 456, 384, 457),\n",
       "   (232, 457, 233, 458),\n",
       "   (513, 455, 514, 454),\n",
       "   (539, 452, 540, 453),\n",
       "   (60, 454, 61, 453),\n",
       "   (298, 455, 299, 456),\n",
       "   (488, 259, 489, 260),\n",
       "   (490, 38, 491, 37),\n",
       "   (216, 173, 217, 174),\n",
       "   (212, 568, 213, 567),\n",
       "   (210, 481, 211, 482),\n",
       "   (209, 267, 210, 266),\n",
       "   (202, 35, 203, 36),\n",
       "   (86, 28, 87, 27),\n",
       "   (85, 268, 86, 269),\n",
       "   (84, 480, 85, 479),\n",
       "   (80, 571, 81, 572),\n",
       "   (78, 172, 79, 171),\n",
       "   (536, 273, 537, 274),\n",
       "   (535, 25, 536, 24),\n",
       "   (529, 473, 530, 472),\n",
       "   (528, 575, 529, 576),\n",
       "   (522, 164, 523, 163),\n",
       "   (525, 69, 526, 68),\n",
       "   (247, 140, 248, 141),\n",
       "   (252, 390, 253, 389),\n",
       "   (244, 550, 245, 549),\n",
       "   (249, 46, 250, 47),\n",
       "   (246, 499, 247, 500),\n",
       "   (449, 501, 450, 500),\n",
       "   (450, 245, 451, 246),\n",
       "   (447, 49, 448, 48),\n",
       "   (448, 142, 449, 141),\n",
       "   (451, 550, 452, 551),\n",
       "   (443, 390, 444, 391),\n",
       "   (446, 601, 447, 602),\n",
       "   (323, 623, 324, 622),\n",
       "   (325, 424, 326, 425),\n",
       "   (324, 364, 325, 363),\n",
       "   (321, 215, 322, 214),\n",
       "   (319, 82, 320, 83),\n",
       "   (322, 175, 323, 176),\n",
       "   (320, 570, 321, 569),\n",
       "   (318, 477, 319, 478),\n",
       "   (316, 270, 317, 269),\n",
       "   (315, 26, 316, 27),\n",
       "   (624, 423, 625, 424),\n",
       "   (623, 365, 624, 364),\n",
       "   (618, 212, 619, 211),\n",
       "   (620, 177, 621, 178),\n",
       "   (619, 567, 620, 566),\n",
       "   (617, 480, 618, 481),\n",
       "   (616, 268, 617, 267),\n",
       "   (614, 87, 615, 88),\n",
       "   (615, 28, 616, 29),\n",
       "   (613, 315, 614, 314),\n",
       "   (133, 310, 134, 311),\n",
       "   (134, 609, 135, 610),\n",
       "   (129, 31, 130, 30),\n",
       "   (128, 207, 129, 208),\n",
       "   (126, 265, 127, 266),\n",
       "   (125, 483, 126, 482),\n",
       "   (124, 565, 125, 566),\n",
       "   (119, 179, 120, 178),\n",
       "   (122, 359, 123, 360),\n",
       "   (123, 429, 124, 428),\n",
       "   (642, 159, 643, 160),\n",
       "   (641, 462, 642, 463),\n",
       "   (645, 225, 646, 224),\n",
       "   (643, 285, 644, 284),\n",
       "   (639, 377, 640, 376),\n",
       "   (640, 519, 641, 520),\n",
       "   (636, 69, 637, 70),\n",
       "   (591, 152, 592, 153),\n",
       "   (386, 151, 387, 152),\n",
       "   (540, 147, 541, 148),\n",
       "   (235, 150, 236, 151),\n",
       "   (512, 150, 513, 149),\n",
       "   (59, 149, 60, 148),\n",
       "   (439, 308, 440, 309),\n",
       "   (436, 34, 437, 33),\n",
       "   (434, 205, 435, 206),\n",
       "   (432, 263, 433, 264),\n",
       "   (429, 485, 430, 484),\n",
       "   (431, 562, 432, 563),\n",
       "   (426, 180, 427, 179),\n",
       "   (425, 362, 426, 363),\n",
       "   (240, 507, 241, 508),\n",
       "   (598, 505, 599, 506),\n",
       "   (58, 512, 59, 511),\n",
       "   (361, 180, 362, 181),\n",
       "   (356, 562, 357, 561),\n",
       "   (357, 486, 358, 487),\n",
       "   (355, 263, 356, 262),\n",
       "   (353, 205, 354, 204),\n",
       "   (351, 34, 352, 35),\n",
       "   (397, 440, 398, 441),\n",
       "   (395, 136, 396, 137),\n",
       "   (396, 608, 397, 607),\n",
       "   (398, 308, 399, 307),\n",
       "   (461, 228, 462, 229),\n",
       "   (285, 227, 286, 226),\n",
       "   (301, 591, 302, 590),\n",
       "   (283, 373, 284, 372),\n",
       "   (200, 650, 201, 649),\n",
       "   (199, 349, 200, 348),\n",
       "   (198, 399, 199, 400),\n",
       "   (229, 289, 230, 288),\n",
       "   (157, 286, 158, 287),\n",
       "   (460, 287, 461, 288),\n",
       "   (583, 283, 584, 282),\n",
       "   (22, 534, 23, 533),\n",
       "   (19, 475, 20, 474),\n",
       "   (18, 573, 19, 574),\n",
       "   (14, 168, 15, 167),\n",
       "   (15, 73, 16, 72),\n",
       "   (12, 223, 13, 224),\n",
       "   (13, 370, 14, 371),\n",
       "   (106, 22, 107, 21),\n",
       "   (110, 271, 111, 272),\n",
       "   (105, 477, 106, 476),\n",
       "   (103, 570, 104, 571),\n",
       "   (101, 175, 102, 174),\n",
       "   (104, 82, 105, 81),\n",
       "   (102, 215, 103, 216),\n",
       "   (100, 365, 101, 366),\n",
       "   (99, 423, 100, 422),\n",
       "   (98, 625, 99, 626),\n",
       "   (97, 326, 98, 327),\n",
       "   (564, 483, 565, 484),\n",
       "   (496, 605, 497, 606),\n",
       "   (495, 443, 496, 442),\n",
       "   (494, 305, 495, 306),\n",
       "   (492, 347, 493, 348),\n",
       "   (493, 401, 494, 400),\n",
       "   (491, 648, 492, 649),\n",
       "   (524, 637, 525, 638),\n",
       "   (277, 639, 278, 638),\n",
       "   (470, 635, 471, 636),\n",
       "   (577, 635, 578, 634),\n",
       "   (169, 632, 170, 633),\n",
       "   (77, 630, 78, 631),\n",
       "   (218, 630, 219, 629),\n",
       "   (366, 628, 367, 627),\n",
       "   (421, 626, 422, 627),\n",
       "   (256, 39, 257, 40),\n",
       "   (257, 647, 258, 646),\n",
       "   (254, 401, 255, 402),\n",
       "   (255, 347, 256, 346),\n",
       "   (253, 305, 254, 304),\n",
       "   (251, 444, 252, 445),\n",
       "   (248, 604, 249, 603),\n",
       "   (628, 419, 629, 420),\n",
       "   (367, 420, 368, 421),\n",
       "   (217, 418, 218, 419),\n",
       "   (79, 417, 80, 416),\n",
       "   (172, 418, 173, 417),\n",
       "   (572, 415, 573, 416),\n",
       "   (475, 415, 476, 414),\n",
       "   (274, 411, 275, 412),\n",
       "   (531, 413, 532, 412),\n",
       "   (49, 143, 50, 142),\n",
       "   (51, 548, 52, 549),\n",
       "   (50, 502, 51, 501),\n",
       "   (47, 602, 48, 603),\n",
       "   (45, 250, 46, 251),\n",
       "   (44, 446, 45, 445),\n",
       "   (42, 303, 43, 304),\n",
       "   (40, 345, 41, 346),\n",
       "   (41, 403, 42, 402),\n",
       "   (38, 647, 39, 648),\n",
       "   (530, 335, 531, 336),\n",
       "   (275, 337, 276, 336),\n",
       "   (473, 334, 474, 335),\n",
       "   (574, 334, 575, 333),\n",
       "   (170, 331, 171, 332),\n",
       "   (74, 329, 75, 330),\n",
       "   (221, 329, 222, 328),\n",
       "   (368, 328, 369, 327),\n",
       "   (631, 331, 632, 330),\n",
       "   (0, 309, 1, 310),\n",
       "   (1, 608, 2, 609),\n",
       "   (2, 136, 3, 135),\n",
       "   (651, 439, 0, 438),\n",
       "   (650, 349, 651, 350),\n",
       "   (107, 533, 108, 532),\n",
       "   (20, 414, 21, 413),\n",
       "   (25, 272, 26, 273),\n",
       "   (17, 332, 18, 333),\n",
       "   (16, 633, 17, 634),\n",
       "   (427, 121, 428, 120),\n",
       "   (621, 118, 622, 119),\n",
       "   (360, 121, 361, 122),\n",
       "   (213, 116, 214, 117),\n",
       "   (176, 118, 177, 117),\n",
       "   (568, 115, 569, 116),\n",
       "   (478, 114, 479, 113),\n",
       "   (270, 111, 271, 112),\n",
       "   (83, 115, 84, 114),\n",
       "   (23, 109, 24, 108),\n",
       "   (317, 112, 318, 113),\n",
       "   (534, 110, 535, 109),\n",
       "   (358, 95, 359, 96),\n",
       "   (181, 97, 182, 96),\n",
       "   (563, 92, 564, 93),\n",
       "   (485, 95, 486, 94),\n",
       "   (264, 91, 265, 92),\n",
       "   (208, 89, 209, 90),\n",
       "   (29, 89, 30, 88),\n",
       "   (430, 94, 431, 93),\n",
       "   (127, 91, 128, 90),\n",
       "   (343, 589, 344, 588),\n",
       "   (344, 155, 345, 156),\n",
       "   (342, 459, 343, 460),\n",
       "   (341, 231, 342, 230),\n",
       "   (340, 290, 341, 289),\n",
       "   (338, 378, 339, 377),\n",
       "   (339, 518, 340, 519),\n",
       "   (337, 66, 338, 67),\n",
       "   (350, 7, 351, 8),\n",
       "   (489, 11, 490, 10),\n",
       "   (258, 11, 259, 12),\n",
       "   (201, 8, 202, 9),\n",
       "   (36, 10, 37, 9),\n",
       "   (437, 7, 438, 6),\n",
       "   (132, 6, 133, 5),\n",
       "   (610, 3, 611, 4),\n",
       "   (311, 4, 312, 5),\n",
       "   (43, 388, 44, 389),\n",
       "   (182, 488, 183, 487),\n",
       "   (187, 352, 188, 353),\n",
       "   (183, 560, 184, 561),\n",
       "   (184, 261, 185, 262),\n",
       "   (188, 436, 189, 435),\n",
       "   (186, 203, 187, 204),\n",
       "   (189, 33, 190, 32),\n",
       "   (190, 132, 191, 131),\n",
       "   (192, 611, 193, 612),\n",
       "   (191, 312, 192, 313),\n",
       "   (193, 395, 194, 394),\n",
       "   (552, 314, 553, 313),\n",
       "   (551, 613, 552, 612),\n",
       "   (554, 31, 555, 32),\n",
       "   (553, 130, 554, 131),\n",
       "   (556, 433, 557, 434),\n",
       "   (555, 207, 556, 206),\n",
       "   (557, 355, 558, 354),\n",
       "   (559, 261, 560, 260),\n",
       "   (558, 185, 559, 186),\n",
       "   (404, 589, 405, 590),\n",
       "   (403, 155, 404, 154),\n",
       "   (405, 459, 406, 458),\n",
       "   (406, 231, 407, 232),\n",
       "   (408, 291, 409, 292),\n",
       "   (407, 517, 408, 516),\n",
       "   (410, 66, 411, 65),\n",
       "   (409, 378, 410, 379)],\n",
       "  [unnamed link-14_filled(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (18, 13, 19, 14),\n",
       "      (16, 0, 17, 21),\n",
       "      (14, 19, 15, 23),\n",
       "      (29, 17, 11, 18),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (20, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (35, 36, 10, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38),\n",
       "      (39, 41, 42, 40),\n",
       "      (41, 43, 44, 42)],\n",
       "     20,\n",
       "     10,\n",
       "     5]]]],\n",
       " [[(923, 277, 0, 276),\n",
       "   (891, 708, 892, 709),\n",
       "   (896, 538, 897, 537),\n",
       "   (894, 226, 895, 225),\n",
       "   (881, 60, 882, 61),\n",
       "   (806, 875, 807, 876),\n",
       "   (489, 876, 490, 877),\n",
       "   (420, 871, 421, 872),\n",
       "   (350, 884, 351, 883),\n",
       "   (176, 874, 177, 873),\n",
       "   (852, 274, 853, 273),\n",
       "   (844, 210, 845, 209),\n",
       "   (834, 719, 835, 720),\n",
       "   (821, 702, 822, 703),\n",
       "   (841, 589, 842, 588),\n",
       "   (814, 552, 815, 551),\n",
       "   (828, 532, 829, 531),\n",
       "   (528, 834, 529, 833),\n",
       "   (492, 809, 493, 810),\n",
       "   (805, 488, 806, 489),\n",
       "   (827, 448, 828, 449),\n",
       "   (816, 238, 817, 237),\n",
       "   (799, 183, 800, 182),\n",
       "   (180, 802, 181, 801),\n",
       "   (147, 831, 148, 830),\n",
       "   (628, 796, 629, 795),\n",
       "   (412, 793, 413, 794),\n",
       "   (736, 769, 737, 770),\n",
       "   (284, 768, 285, 767),\n",
       "   (741, 310, 742, 311),\n",
       "   (739, 283, 740, 282),\n",
       "   (597, 717, 598, 716),\n",
       "   (527, 719, 528, 718),\n",
       "   (449, 720, 450, 721),\n",
       "   (143, 715, 144, 714),\n",
       "   (220, 716, 221, 715),\n",
       "   (711, 227, 712, 226),\n",
       "   (608, 702, 609, 701),\n",
       "   (542, 708, 543, 707),\n",
       "   (435, 700, 436, 701),\n",
       "   (339, 699, 340, 698),\n",
       "   (229, 707, 230, 706),\n",
       "   (158, 700, 159, 699),\n",
       "   (693, 275, 694, 274),\n",
       "   (615, 554, 616, 555),\n",
       "   (601, 532, 602, 533),\n",
       "   (522, 591, 523, 592),\n",
       "   (602, 448, 603, 447),\n",
       "   (616, 241, 617, 242),\n",
       "   (145, 598, 146, 599),\n",
       "   (576, 267, 577, 268),\n",
       "   (428, 556, 429, 555),\n",
       "   (348, 549, 349, 550),\n",
       "   (167, 552, 168, 553),\n",
       "   (541, 228, 542, 229),\n",
       "   (153, 536, 154, 537),\n",
       "   (533, 447, 534, 446),\n",
       "   (509, 272, 510, 273),\n",
       "   (418, 483, 419, 484),\n",
       "   (179, 485, 180, 484),\n",
       "   (421, 361, 422, 360),\n",
       "   (416, 182, 417, 181),\n",
       "   (161, 433, 162, 432),\n",
       "   (150, 446, 151, 445),\n",
       "   (425, 54, 426, 55),\n",
       "   (27, 384, 28, 385),\n",
       "   (346, 235, 347, 236),\n",
       "   (313, 280, 314, 281),\n",
       "   (200, 269, 201, 270),\n",
       "   (128, 275, 129, 276),\n",
       "   (410, 632, 411, 631),\n",
       "   (406, 636, 407, 635),\n",
       "   (107, 792, 108, 793),\n",
       "   (105, 631, 106, 630),\n",
       "   (106, 411, 107, 412),\n",
       "   (636, 406, 637, 405),\n",
       "   (409, 104, 410, 105),\n",
       "   (632, 104, 633, 103),\n",
       "   (46, 785, 47, 786),\n",
       "   (51, 98, 52, 99),\n",
       "   (45, 641, 46, 640),\n",
       "   (47, 400, 48, 401),\n",
       "   (480, 413, 481, 414),\n",
       "   (482, 184, 483, 183),\n",
       "   (481, 108, 482, 109),\n",
       "   (185, 103, 186, 102),\n",
       "   (186, 408, 187, 407),\n",
       "   (187, 634, 188, 635),\n",
       "   (184, 792, 185, 791),\n",
       "   (869, 179, 870, 178),\n",
       "   (866, 803, 867, 804),\n",
       "   (870, 419, 871, 420),\n",
       "   (865, 627, 866, 626),\n",
       "   (868, 485, 869, 486),\n",
       "   (783, 44, 784, 45),\n",
       "   (789, 100, 790, 101),\n",
       "   (784, 642, 785, 641),\n",
       "   (787, 402, 788, 403),\n",
       "   (363, 405, 364, 404),\n",
       "   (362, 102, 363, 101),\n",
       "   (364, 637, 365, 638),\n",
       "   (361, 791, 362, 790),\n",
       "   (260, 100, 261, 99),\n",
       "   (574, 856, 575, 855),\n",
       "   (577, 198, 578, 199),\n",
       "   (268, 199, 269, 200),\n",
       "   (397, 197, 398, 196),\n",
       "   (644, 195, 645, 196),\n",
       "   (41, 195, 42, 194),\n",
       "   (780, 194, 781, 193),\n",
       "   (687, 465, 688, 464),\n",
       "   (686, 579, 687, 580),\n",
       "   (682, 854, 683, 853),\n",
       "   (685, 202, 686, 203),\n",
       "   (684, 271, 685, 272),\n",
       "   (683, 508, 684, 509),\n",
       "   (848, 514, 849, 513),\n",
       "   (575, 506, 576, 507),\n",
       "   (266, 505, 267, 506),\n",
       "   (398, 504, 399, 503),\n",
       "   (643, 502, 644, 503),\n",
       "   (42, 502, 43, 501),\n",
       "   (192, 499, 193, 500),\n",
       "   (781, 501, 782, 500),\n",
       "   (461, 90, 462, 91),\n",
       "   (585, 87, 586, 86),\n",
       "   (845, 84, 846, 85),\n",
       "   (208, 86, 209, 85),\n",
       "   (516, 84, 517, 83),\n",
       "   (133, 83, 134, 82),\n",
       "   (917, 80, 918, 81),\n",
       "   (316, 80, 317, 79),\n",
       "   (733, 76, 734, 77),\n",
       "   (285, 79, 286, 78),\n",
       "   (766, 77, 767, 78),\n",
       "   (662, 82, 663, 81),\n",
       "   (383, 26, 384, 27),\n",
       "   (382, 75, 383, 76),\n",
       "   (374, 666, 375, 665),\n",
       "   (380, 765, 381, 766),\n",
       "   (377, 289, 378, 288),\n",
       "   (381, 732, 382, 733),\n",
       "   (379, 319, 380, 318),\n",
       "   (378, 915, 379, 916),\n",
       "   (376, 136, 377, 135),\n",
       "   (375, 519, 376, 518),\n",
       "   (373, 211, 374, 210),\n",
       "   (372, 843, 373, 844),\n",
       "   (371, 587, 372, 586),\n",
       "   (370, 457, 371, 458),\n",
       "   (25, 74, 26, 75),\n",
       "   (13, 671, 14, 670),\n",
       "   (19, 760, 20, 761),\n",
       "   (20, 292, 21, 291),\n",
       "   (24, 731, 25, 732),\n",
       "   (23, 321, 24, 320),\n",
       "   (21, 912, 22, 913),\n",
       "   (22, 140, 23, 139),\n",
       "   (17, 521, 18, 520),\n",
       "   (18, 214, 19, 213),\n",
       "   (15, 840, 16, 841),\n",
       "   (16, 590, 17, 589),\n",
       "   (14, 455, 15, 456),\n",
       "   (675, 9, 676, 8),\n",
       "   (669, 457, 670, 456),\n",
       "   (668, 587, 669, 588),\n",
       "   (667, 843, 668, 842),\n",
       "   (666, 211, 667, 212),\n",
       "   (664, 517, 665, 518),\n",
       "   (663, 134, 664, 135),\n",
       "   (661, 919, 662, 918),\n",
       "   (660, 315, 661, 316),\n",
       "   (658, 738, 659, 737),\n",
       "   (656, 281, 657, 282),\n",
       "   (659, 771, 660, 770),\n",
       "   (49, 263, 50, 262),\n",
       "   (359, 258, 360, 259),\n",
       "   (872, 258, 873, 257),\n",
       "   (422, 260, 423, 259),\n",
       "   (486, 256, 487, 255),\n",
       "   (804, 254, 805, 253),\n",
       "   (177, 256, 178, 257),\n",
       "   (474, 861, 475, 862),\n",
       "   (468, 572, 469, 571),\n",
       "   (469, 265, 470, 264),\n",
       "   (466, 198, 467, 197),\n",
       "   (467, 505, 468, 504),\n",
       "   (0, 127, 1, 128),\n",
       "   (743, 126, 744, 127),\n",
       "   (307, 125, 308, 124),\n",
       "   (423, 119, 424, 118),\n",
       "   (175, 116, 176, 117),\n",
       "   (487, 115, 488, 114),\n",
       "   (802, 112, 803, 111),\n",
       "   (358, 117, 359, 118),\n",
       "   (874, 116, 875, 115),\n",
       "   (761, 291, 762, 290),\n",
       "   (768, 735, 769, 736),\n",
       "   (764, 320, 765, 319),\n",
       "   (762, 913, 763, 914),\n",
       "   (763, 139, 764, 138),\n",
       "   (758, 522, 759, 521),\n",
       "   (759, 215, 760, 214),\n",
       "   (756, 839, 757, 840),\n",
       "   (757, 591, 758, 590),\n",
       "   (754, 453, 755, 454),\n",
       "   (599, 334, 600, 335),\n",
       "   (831, 333, 832, 332),\n",
       "   (146, 333, 147, 334),\n",
       "   (530, 331, 531, 332),\n",
       "   (297, 453, 298, 452),\n",
       "   (293, 592, 294, 593),\n",
       "   (295, 839, 296, 838),\n",
       "   (292, 215, 293, 216),\n",
       "   (294, 523, 295, 524),\n",
       "   (289, 136, 290, 137),\n",
       "   (287, 917, 288, 916),\n",
       "   (286, 317, 287, 318),\n",
       "   (283, 735, 284, 734),\n",
       "   (535, 899, 536, 898),\n",
       "   (152, 898, 153, 897),\n",
       "   (826, 901, 827, 902),\n",
       "   (603, 901, 604, 900),\n",
       "   (66, 723, 67, 724),\n",
       "   (69, 327, 70, 326),\n",
       "   (71, 908, 72, 909),\n",
       "   (73, 143, 74, 142),\n",
       "   (68, 526, 69, 525),\n",
       "   (72, 220, 73, 219),\n",
       "   (67, 836, 68, 837),\n",
       "   (70, 596, 71, 595),\n",
       "   (63, 454, 64, 455),\n",
       "   (52, 120, 53, 119),\n",
       "   (251, 879, 252, 878),\n",
       "   (249, 811, 250, 810),\n",
       "   (248, 496, 249, 495),\n",
       "   (247, 170, 248, 171),\n",
       "   (243, 427, 244, 426),\n",
       "   (240, 553, 241, 554),\n",
       "   (744, 696, 745, 695),\n",
       "   (308, 697, 309, 698),\n",
       "   (1, 695, 2, 694),\n",
       "   (125, 696, 126, 697),\n",
       "   (510, 691, 511, 692),\n",
       "   (203, 690, 204, 691),\n",
       "   (851, 693, 852, 692),\n",
       "   (580, 689, 581, 690),\n",
       "   (463, 689, 464, 688),\n",
       "   (564, 880, 565, 879),\n",
       "   (560, 808, 561, 807),\n",
       "   (561, 491, 562, 490),\n",
       "   (559, 174, 560, 175),\n",
       "   (557, 425, 558, 424),\n",
       "   (563, 250, 564, 251),\n",
       "   (856, 574, 857, 573),\n",
       "   (265, 572, 266, 573),\n",
       "   (399, 571, 400, 570),\n",
       "   (642, 569, 643, 570),\n",
       "   (43, 569, 44, 568),\n",
       "   (782, 568, 783, 567),\n",
       "   (191, 566, 192, 567),\n",
       "   (730, 322, 731, 321),\n",
       "   (728, 911, 729, 912),\n",
       "   (729, 141, 730, 140),\n",
       "   (725, 525, 726, 524),\n",
       "   (724, 837, 725, 838),\n",
       "   (726, 594, 727, 593),\n",
       "   (722, 451, 723, 452),\n",
       "   (190, 864, 191, 863),\n",
       "   (788, 859, 789, 860),\n",
       "   (50, 857, 51, 858),\n",
       "   (639, 863, 640, 862),\n",
       "   (403, 860, 404, 861),\n",
       "   (261, 859, 262, 858),\n",
       "   (328, 718, 329, 717),\n",
       "   (335, 445, 336, 444),\n",
       "   (325, 594, 326, 595),\n",
       "   (329, 833, 330, 832),\n",
       "   (330, 529, 331, 530),\n",
       "   (322, 141, 323, 142),\n",
       "   (324, 910, 325, 909),\n",
       "   (189, 477, 190, 476),\n",
       "   (786, 473, 787, 474),\n",
       "   (48, 471, 49, 472),\n",
       "   (638, 476, 639, 475),\n",
       "   (401, 472, 402, 473),\n",
       "   (263, 471, 264, 470),\n",
       "   (97, 854, 98, 855),\n",
       "   (96, 508, 97, 507),\n",
       "   (93, 579, 94, 578),\n",
       "   (95, 271, 96, 270),\n",
       "   (91, 396, 92, 397),\n",
       "   (94, 202, 95, 201),\n",
       "   (92, 465, 93, 466),\n",
       "   (565, 369, 566, 368),\n",
       "   (188, 366, 189, 365),\n",
       "   (864, 367, 865, 368),\n",
       "   (477, 366, 478, 367),\n",
       "   (906, 328, 907, 327),\n",
       "   (914, 138, 915, 137),\n",
       "   (905, 527, 906, 526),\n",
       "   (904, 835, 905, 836),\n",
       "   (907, 597, 908, 596),\n",
       "   (903, 450, 904, 451),\n",
       "   (902, 721, 903, 722),\n",
       "   (727, 217, 728, 216),\n",
       "   (323, 218, 324, 219),\n",
       "   (910, 218, 911, 217),\n",
       "   (144, 221, 145, 222),\n",
       "   (519, 212, 520, 213),\n",
       "   (227, 156, 228, 157),\n",
       "   (709, 155, 710, 154),\n",
       "   (442, 152, 443, 151),\n",
       "   (340, 159, 341, 160),\n",
       "   (892, 156, 893, 155),\n",
       "   (540, 157, 541, 158),\n",
       "   (600, 149, 601, 150),\n",
       "   (829, 149, 830, 148),\n",
       "   (113, 255, 114, 254),\n",
       "   (867, 112, 868, 113),\n",
       "   (415, 110, 416, 111),\n",
       "   (798, 109, 799, 110),\n",
       "   (797, 414, 798, 415),\n",
       "   (222, 337, 223, 338),\n",
       "   (713, 339, 714, 338),\n",
       "   (443, 337, 444, 336),\n",
       "   (633, 409, 634, 408),\n",
       "   (440, 899, 441, 900),\n",
       "   (710, 893, 711, 894),\n",
       "   (224, 896, 225, 895),\n",
       "   (223, 538, 224, 539),\n",
       "   (712, 540, 713, 539),\n",
       "   (441, 535, 442, 534),\n",
       "   (705, 436, 706, 437),\n",
       "   (543, 439, 544, 438),\n",
       "   (890, 439, 891, 440),\n",
       "   (341, 435, 342, 434),\n",
       "   (230, 438, 231, 437),\n",
       "   (231, 606, 232, 607),\n",
       "   (342, 609, 343, 610),\n",
       "   (889, 605, 890, 604),\n",
       "   (544, 605, 545, 606),\n",
       "   (704, 608, 705, 607),\n",
       "   (703, 822, 704, 823),\n",
       "   (545, 825, 546, 824),\n",
       "   (888, 825, 889, 826),\n",
       "   (343, 821, 344, 820),\n",
       "   (232, 824, 233, 823),\n",
       "   (172, 493, 173, 494),\n",
       "   (479, 794, 480, 795),\n",
       "   (417, 800, 418, 801),\n",
       "   (796, 628, 797, 627),\n",
       "   (478, 630, 479, 629),\n",
       "   (87, 778, 88, 779),\n",
       "   (458, 779, 459, 780),\n",
       "   (584, 778, 585, 777),\n",
       "   (846, 775, 847, 776),\n",
       "   (207, 777, 208, 776),\n",
       "   (515, 775, 516, 774),\n",
       "   (132, 774, 133, 773),\n",
       "   (919, 772, 920, 773),\n",
       "   (314, 772, 315, 771),\n",
       "   (498, 370, 499, 369),\n",
       "   (123, 307, 124, 306),\n",
       "   (160, 305, 161, 306),\n",
       "   (433, 305, 434, 304),\n",
       "   (233, 300, 234, 301),\n",
       "   (610, 303, 611, 304),\n",
       "   (819, 303, 820, 302),\n",
       "   (546, 299, 547, 300),\n",
       "   (344, 301, 345, 302),\n",
       "   (887, 299, 888, 298),\n",
       "   (65, 297, 66, 296),\n",
       "   (64, 755, 65, 756),\n",
       "   (886, 753, 887, 754),\n",
       "   (345, 751, 346, 750),\n",
       "   (547, 753, 548, 752),\n",
       "   (818, 749, 819, 750),\n",
       "   (611, 749, 612, 748),\n",
       "   (234, 752, 235, 751),\n",
       "   (431, 746, 432, 747),\n",
       "   (162, 748, 163, 747),\n",
       "   (122, 745, 123, 746),\n",
       "   (61, 12, 62, 13),\n",
       "   (884, 11, 885, 12),\n",
       "   (349, 11, 350, 10),\n",
       "   (817, 6, 818, 7),\n",
       "   (613, 5, 614, 4),\n",
       "   (550, 10, 551, 9),\n",
       "   (236, 8, 237, 7),\n",
       "   (430, 3, 431, 4),\n",
       "   (164, 6, 165, 5),\n",
       "   (121, 2, 122, 3),\n",
       "   (120, 682, 121, 681),\n",
       "   (429, 681, 430, 680),\n",
       "   (166, 677, 167, 678),\n",
       "   (239, 678, 240, 679),\n",
       "   (614, 679, 615, 680),\n",
       "   (548, 673, 549, 674),\n",
       "   (815, 677, 816, 676),\n",
       "   (347, 674, 348, 675),\n",
       "   (62, 672, 63, 671),\n",
       "   (885, 673, 886, 672),\n",
       "   (427, 243, 428, 242),\n",
       "   (165, 238, 166, 239),\n",
       "   (494, 171, 495, 172),\n",
       "   (496, 812, 497, 811),\n",
       "   (497, 881, 498, 880),\n",
       "   (245, 618, 246, 619),\n",
       "   (562, 623, 563, 624),\n",
       "   (163, 612, 164, 613),\n",
       "   (620, 173, 621, 174),\n",
       "   (621, 809, 622, 808),\n",
       "   (622, 492, 623, 491),\n",
       "   (625, 252, 626, 253),\n",
       "   (624, 878, 625, 877),\n",
       "   (459, 40, 460, 41),\n",
       "   (89, 38, 90, 39),\n",
       "   (582, 38, 583, 37),\n",
       "   (205, 37, 206, 36),\n",
       "   (849, 34, 850, 35),\n",
       "   (512, 36, 513, 35),\n",
       "   (130, 34, 131, 33),\n",
       "   (921, 32, 922, 33),\n",
       "   (278, 32, 279, 31),\n",
       "   (311, 31, 312, 30),\n",
       "   (740, 29, 741, 30),\n",
       "   (646, 40, 647, 39),\n",
       "   (385, 28, 386, 29),\n",
       "   (738, 658, 739, 657),\n",
       "   (279, 654, 280, 655),\n",
       "   (312, 655, 313, 656),\n",
       "   (920, 654, 921, 653),\n",
       "   (131, 652, 132, 653),\n",
       "   (514, 651, 515, 652),\n",
       "   (847, 651, 848, 650),\n",
       "   (206, 649, 207, 650),\n",
       "   (583, 648, 584, 649),\n",
       "   (460, 646, 461, 645),\n",
       "   (88, 648, 89, 647),\n",
       "   (354, 58, 355, 57),\n",
       "   (812, 59, 813, 60),\n",
       "   (169, 59, 170, 58),\n",
       "   (244, 56, 245, 55),\n",
       "   (556, 54, 557, 53),\n",
       "   (617, 57, 618, 56),\n",
       "   (462, 395, 463, 396),\n",
       "   (581, 395, 582, 394),\n",
       "   (204, 394, 205, 393),\n",
       "   (511, 393, 512, 392),\n",
       "   (850, 391, 851, 392),\n",
       "   (129, 391, 130, 390),\n",
       "   (922, 389, 923, 390),\n",
       "   (309, 387, 310, 386),\n",
       "   (277, 389, 278, 388),\n",
       "   (742, 387, 743, 388),\n",
       "   (558, 357, 559, 358),\n",
       "   (246, 355, 247, 356),\n",
       "   (619, 356, 620, 357),\n",
       "   (168, 353, 169, 354),\n",
       "   (813, 353, 814, 352),\n",
       "   (882, 352, 883, 351)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (18, 13, 19, 14),\n",
       "      (16, 0, 17, 21),\n",
       "      (14, 19, 15, 23),\n",
       "      (29, 17, 11, 18),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (20, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (35, 36, 10, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38),\n",
       "      (39, 41, 42, 40),\n",
       "      (41, 43, 44, 42)],\n",
       "     20,\n",
       "     10,\n",
       "     5]]]],\n",
       " [[(293, 120, 0, 121),\n",
       "   (291, 41, 292, 40),\n",
       "   (234, 98, 235, 97),\n",
       "   (188, 71, 189, 72),\n",
       "   (162, 122, 163, 121),\n",
       "   (164, 39, 165, 40),\n",
       "   (125, 36, 126, 37),\n",
       "   (105, 74, 106, 75),\n",
       "   (55, 71, 56, 70),\n",
       "   (47, 172, 48, 173),\n",
       "   (245, 38, 246, 39),\n",
       "   (243, 123, 244, 122),\n",
       "   (244, 206, 245, 205),\n",
       "   (163, 205, 164, 204),\n",
       "   (292, 203, 293, 204),\n",
       "   (117, 261, 118, 260),\n",
       "   (109, 224, 110, 225),\n",
       "   (195, 115, 196, 114),\n",
       "   (198, 260, 199, 259),\n",
       "   (194, 219, 195, 220),\n",
       "   (88, 17, 89, 18),\n",
       "   (93, 223, 94, 222),\n",
       "   (92, 111, 93, 112),\n",
       "   (90, 253, 91, 254),\n",
       "   (91, 170, 92, 171),\n",
       "   (94, 52, 95, 51),\n",
       "   (89, 285, 90, 284),\n",
       "   (151, 219, 152, 218),\n",
       "   (150, 115, 151, 116),\n",
       "   (146, 255, 147, 256),\n",
       "   (148, 173, 149, 174),\n",
       "   (147, 47, 148, 46),\n",
       "   (145, 283, 146, 282),\n",
       "   (134, 216, 135, 215),\n",
       "   (27, 214, 28, 215),\n",
       "   (45, 256, 46, 257),\n",
       "   (174, 258, 175, 257),\n",
       "   (288, 249, 289, 250),\n",
       "   (72, 187, 73, 188),\n",
       "   (106, 186, 107, 185),\n",
       "   (37, 185, 38, 184),\n",
       "   (124, 183, 125, 184),\n",
       "   (31, 130, 32, 131),\n",
       "   (236, 63, 237, 64),\n",
       "   (144, 88, 145, 87),\n",
       "   (154, 65, 155, 66),\n",
       "   (16, 285, 17, 286),\n",
       "   (15, 253, 16, 252),\n",
       "   (14, 170, 15, 169),\n",
       "   (11, 52, 12, 53),\n",
       "   (9, 96, 10, 97),\n",
       "   (7, 65, 8, 64),\n",
       "   (280, 142, 281, 141),\n",
       "   (43, 143, 44, 142),\n",
       "   (175, 140, 176, 141),\n",
       "   (258, 139, 259, 140),\n",
       "   (216, 136, 217, 135),\n",
       "   (13, 111, 14, 110),\n",
       "   (48, 113, 49, 114),\n",
       "   (247, 290, 248, 291),\n",
       "   (246, 166, 247, 165),\n",
       "   (200, 279, 201, 280),\n",
       "   (201, 42, 202, 43),\n",
       "   (199, 177, 200, 176),\n",
       "   (197, 138, 198, 139),\n",
       "   (128, 33, 129, 34),\n",
       "   (126, 272, 127, 271),\n",
       "   (102, 270, 103, 269),\n",
       "   (59, 268, 60, 269),\n",
       "   (131, 264, 132, 265),\n",
       "   (35, 272, 36, 273),\n",
       "   (30, 266, 31, 265),\n",
       "   (34, 127, 35, 128),\n",
       "   (286, 228, 287, 227),\n",
       "   (251, 226, 252, 227),\n",
       "   (168, 225, 169, 226),\n",
       "   (49, 221, 50, 220),\n",
       "   (12, 223, 13, 224),\n",
       "   (231, 108, 232, 109),\n",
       "   (232, 54, 233, 53),\n",
       "   (230, 167, 231, 168),\n",
       "   (229, 250, 230, 251),\n",
       "   (228, 288, 229, 287),\n",
       "   (41, 202, 42, 203),\n",
       "   (44, 282, 45, 281),\n",
       "   (0, 161, 1, 162),\n",
       "   (277, 161, 278, 160),\n",
       "   (178, 159, 179, 160),\n",
       "   (136, 158, 137, 157),\n",
       "   (261, 158, 262, 159),\n",
       "   (217, 157, 218, 156),\n",
       "   (26, 155, 27, 156),\n",
       "   (123, 207, 124, 206),\n",
       "   (119, 278, 120, 279),\n",
       "   (118, 178, 119, 177),\n",
       "   (116, 137, 117, 138),\n",
       "   (29, 7, 30, 6),\n",
       "   (210, 3, 211, 4),\n",
       "   (263, 5, 264, 4),\n",
       "   (132, 5, 133, 6),\n",
       "   (180, 2, 181, 1),\n",
       "   (275, 2, 276, 3),\n",
       "   (213, 28, 214, 29),\n",
       "   (212, 134, 213, 133),\n",
       "   (211, 262, 212, 263),\n",
       "   (207, 182, 208, 183),\n",
       "   (209, 275, 210, 274),\n",
       "   (208, 242, 209, 241),\n",
       "   (273, 241, 274, 240),\n",
       "   (266, 237, 267, 238),\n",
       "   (129, 239, 130, 238),\n",
       "   (32, 239, 33, 240),\n",
       "   (179, 276, 180, 277),\n",
       "   (181, 242, 182, 243),\n",
       "   (100, 80, 101, 79),\n",
       "   (61, 78, 62, 79),\n",
       "   (77, 60, 78, 61),\n",
       "   (76, 102, 77, 101),\n",
       "   (75, 104, 76, 105),\n",
       "   (270, 104, 271, 103),\n",
       "   (86, 144, 87, 143),\n",
       "   (83, 167, 84, 166),\n",
       "   (84, 289, 85, 290),\n",
       "   (85, 249, 86, 248),\n",
       "   (82, 108, 83, 107),\n",
       "   (80, 73, 81, 74),\n",
       "   (267, 58, 268, 59),\n",
       "   (62, 58, 63, 57),\n",
       "   (99, 56, 100, 57),\n",
       "   (66, 153, 67, 154),\n",
       "   (69, 98, 70, 99),\n",
       "   (67, 9, 68, 8),\n",
       "   (68, 235, 69, 236),\n",
       "   (221, 22, 222, 23),\n",
       "   (254, 20, 255, 19),\n",
       "   (171, 21, 172, 20),\n",
       "   (112, 22, 113, 21),\n",
       "   (50, 23, 51, 24),\n",
       "   (283, 18, 284, 19),\n",
       "   (193, 25, 194, 24),\n",
       "   (152, 25, 153, 26),\n",
       "   (149, 196, 150, 197),\n",
       "   (10, 192, 11, 191),\n",
       "   (233, 190, 234, 191),\n",
       "   (95, 192, 96, 193),\n",
       "   (54, 189, 55, 190),\n",
       "   (81, 187, 82, 186)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (29, 23, 8, 2),\n",
       "      (3, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 39),\n",
       "      (25, 40, 26, 30),\n",
       "      (7, 35, 36, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38)],\n",
       "     3,\n",
       "     7,\n",
       "     3]]]],\n",
       " [[(201, 283, 202, 282),\n",
       "   (177, 253, 178, 252),\n",
       "   (172, 228, 173, 227),\n",
       "   (176, 71, 177, 72),\n",
       "   (52, 36, 53, 35),\n",
       "   (245, 34, 246, 35),\n",
       "   (255, 46, 256, 47),\n",
       "   (247, 265, 248, 264),\n",
       "   (241, 138, 242, 139),\n",
       "   (157, 137, 158, 136),\n",
       "   (152, 261, 153, 262),\n",
       "   (155, 55, 156, 54),\n",
       "   (153, 37, 154, 36),\n",
       "   (108, 212, 109, 211),\n",
       "   (294, 209, 295, 210),\n",
       "   (56, 138, 57, 137),\n",
       "   (50, 263, 51, 264),\n",
       "   (301, 125, 302, 124),\n",
       "   (300, 22, 301, 21),\n",
       "   (122, 20, 123, 19),\n",
       "   (5, 90, 6, 91),\n",
       "   (212, 86, 213, 85),\n",
       "   (290, 92, 291, 91),\n",
       "   (107, 86, 108, 87),\n",
       "   (79, 182, 80, 183),\n",
       "   (68, 230, 69, 229),\n",
       "   (76, 179, 77, 180),\n",
       "   (119, 280, 120, 281),\n",
       "   (23, 274, 24, 275),\n",
       "   (299, 276, 300, 277),\n",
       "   (226, 174, 227, 173),\n",
       "   (216, 186, 217, 185),\n",
       "   (223, 73, 224, 72),\n",
       "   (6, 206, 7, 205),\n",
       "   (127, 303, 128, 302),\n",
       "   (0, 298, 1, 297),\n",
       "   (221, 250, 222, 251),\n",
       "   (33, 246, 34, 247),\n",
       "   (30, 152, 31, 151),\n",
       "   (24, 126, 25, 125),\n",
       "   (26, 304, 27, 303),\n",
       "   (273, 304, 274, 305),\n",
       "   (272, 27, 273, 28),\n",
       "   (270, 129, 271, 130),\n",
       "   (268, 149, 269, 150),\n",
       "   (265, 249, 266, 248),\n",
       "   (73, 223, 74, 222),\n",
       "   (74, 252, 75, 251),\n",
       "   (87, 211, 88, 210),\n",
       "   (234, 115, 235, 116),\n",
       "   (233, 285, 234, 284),\n",
       "   (64, 285, 65, 286),\n",
       "   (63, 115, 64, 114),\n",
       "   (166, 283, 167, 284),\n",
       "   (165, 117, 166, 116),\n",
       "   (298, 190, 299, 189),\n",
       "   (104, 191, 105, 192),\n",
       "   (305, 190, 0, 191),\n",
       "   (16, 199, 17, 200),\n",
       "   (196, 109, 197, 110),\n",
       "   (193, 293, 194, 292),\n",
       "   (195, 207, 196, 206),\n",
       "   (194, 89, 195, 90),\n",
       "   (113, 63, 114, 62),\n",
       "   (286, 61, 287, 62),\n",
       "   (11, 61, 12, 60),\n",
       "   (281, 199, 282, 198),\n",
       "   (238, 161, 239, 162),\n",
       "   (111, 165, 112, 164),\n",
       "   (289, 162, 290, 163),\n",
       "   (8, 164, 9, 163),\n",
       "   (58, 160, 59, 159),\n",
       "   (156, 243, 157, 244),\n",
       "   (55, 242, 56, 243),\n",
       "   (9, 236, 10, 237),\n",
       "   (288, 238, 289, 237),\n",
       "   (112, 235, 113, 236),\n",
       "   (207, 89, 208, 88),\n",
       "   (204, 8, 205, 7),\n",
       "   (208, 293, 209, 294),\n",
       "   (203, 111, 204, 110),\n",
       "   (202, 117, 203, 118),\n",
       "   (97, 168, 98, 169),\n",
       "   (95, 66, 96, 67),\n",
       "   (96, 232, 97, 231),\n",
       "   (94, 60, 95, 59),\n",
       "   (93, 161, 94, 160),\n",
       "   (92, 239, 93, 240),\n",
       "   (200, 15, 201, 16),\n",
       "   (167, 15, 168, 14),\n",
       "   (65, 13, 66, 12),\n",
       "   (232, 13, 233, 14),\n",
       "   (118, 197, 119, 198),\n",
       "   (180, 77, 181, 78),\n",
       "   (175, 225, 176, 224),\n",
       "   (133, 266, 134, 267),\n",
       "   (134, 249, 135, 250),\n",
       "   (131, 151, 132, 150),\n",
       "   (126, 26, 127, 25),\n",
       "   (228, 172, 229, 171),\n",
       "   (69, 170, 70, 171),\n",
       "   (260, 29, 261, 30),\n",
       "   (259, 130, 260, 131),\n",
       "   (258, 270, 259, 269),\n",
       "   (257, 148, 258, 149),\n",
       "   (253, 179, 254, 178),\n",
       "   (256, 219, 257, 220),\n",
       "   (254, 76, 255, 75),\n",
       "   (32, 52, 33, 51),\n",
       "   (132, 50, 133, 49),\n",
       "   (267, 48, 268, 49),\n",
       "   (78, 45, 79, 46),\n",
       "   (220, 48, 221, 47),\n",
       "   (181, 44, 182, 45),\n",
       "   (41, 174, 42, 175),\n",
       "   (43, 70, 44, 71),\n",
       "   (42, 226, 43, 225),\n",
       "   (37, 155, 38, 154),\n",
       "   (39, 244, 40, 245),\n",
       "   (38, 54, 39, 53),\n",
       "   (40, 136, 41, 135),\n",
       "   (31, 262, 32, 263),\n",
       "   (144, 169, 145, 170),\n",
       "   (142, 67, 143, 68),\n",
       "   (143, 231, 144, 230),\n",
       "   (141, 159, 142, 158),\n",
       "   (139, 240, 140, 241),\n",
       "   (140, 58, 141, 57),\n",
       "   (295, 3, 296, 2),\n",
       "   (188, 278, 189, 277),\n",
       "   (186, 123, 187, 124),\n",
       "   (187, 20, 188, 21),\n",
       "   (183, 146, 184, 147),\n",
       "   (28, 104, 29, 103),\n",
       "   (128, 102, 129, 101),\n",
       "   (271, 102, 272, 103),\n",
       "   (184, 99, 185, 100),\n",
       "   (84, 280, 85, 279),\n",
       "   (83, 120, 84, 121),\n",
       "   (82, 17, 83, 18),\n",
       "   (81, 98, 82, 99),\n",
       "   (80, 145, 81, 146),\n",
       "   (4, 292, 5, 291),\n",
       "   (105, 297, 106, 296),\n",
       "   (218, 148, 219, 147),\n",
       "   (217, 101, 218, 100),\n",
       "   (215, 19, 216, 18),\n",
       "   (214, 122, 215, 121),\n",
       "   (213, 278, 214, 279),\n",
       "   (106, 1, 107, 2),\n",
       "   (287, 11, 288, 10),\n",
       "   (192, 3, 193, 4),\n",
       "   (275, 22, 276, 23)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (18, 23, 19, 14),\n",
       "      (10, 17, 29, 18),\n",
       "      (13, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 39),\n",
       "      (25, 40, 26, 30),\n",
       "      (11, 35, 36, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38)],\n",
       "     13,\n",
       "     11,\n",
       "     3]]]],\n",
       " [[(254, 7, 255, 8),\n",
       "   (241, 127, 242, 126),\n",
       "   (30, 244, 31, 243),\n",
       "   (242, 30, 243, 29),\n",
       "   (118, 218, 119, 217),\n",
       "   (21, 217, 22, 216),\n",
       "   (206, 186, 207, 185),\n",
       "   (117, 202, 118, 203),\n",
       "   (20, 203, 21, 204),\n",
       "   (180, 121, 181, 122),\n",
       "   (115, 184, 116, 185),\n",
       "   (177, 26, 178, 27),\n",
       "   (33, 174, 34, 175),\n",
       "   (23, 121, 24, 120),\n",
       "   (81, 124, 82, 125),\n",
       "   (114, 87, 115, 88),\n",
       "   (119, 23, 120, 22),\n",
       "   (122, 103, 123, 104),\n",
       "   (24, 105, 25, 106),\n",
       "   (31, 78, 32, 79),\n",
       "   (79, 28, 80, 29),\n",
       "   (66, 10, 67, 9),\n",
       "   (12, 245, 13, 246),\n",
       "   (13, 128, 14, 129),\n",
       "   (10, 174, 11, 173),\n",
       "   (11, 77, 12, 76),\n",
       "   (135, 160, 136, 161),\n",
       "   (205, 232, 206, 233),\n",
       "   (207, 89, 208, 88),\n",
       "   (36, 163, 37, 164),\n",
       "   (219, 201, 220, 200),\n",
       "   (96, 193, 97, 194),\n",
       "   (106, 25, 107, 26),\n",
       "   (110, 239, 111, 240),\n",
       "   (108, 123, 109, 124),\n",
       "   (107, 179, 108, 178),\n",
       "   (109, 83, 110, 82),\n",
       "   (275, 145, 276, 144),\n",
       "   (213, 80, 214, 81),\n",
       "   (215, 176, 216, 177),\n",
       "   (212, 126, 213, 125),\n",
       "   (211, 241, 212, 240),\n",
       "   (214, 28, 215, 27),\n",
       "   (225, 1, 226, 0),\n",
       "   (97, 276, 98, 277),\n",
       "   (194, 277, 195, 0),\n",
       "   (59, 132, 60, 133),\n",
       "   (54, 249, 55, 250),\n",
       "   (56, 74, 57, 73),\n",
       "   (53, 171, 54, 170),\n",
       "   (158, 133, 159, 134),\n",
       "   (153, 250, 154, 251),\n",
       "   (155, 73, 156, 72),\n",
       "   (152, 170, 153, 169),\n",
       "   (222, 114, 223, 113),\n",
       "   (100, 111, 101, 112),\n",
       "   (197, 112, 198, 113),\n",
       "   (267, 172, 268, 173),\n",
       "   (266, 75, 267, 76),\n",
       "   (264, 130, 265, 129),\n",
       "   (265, 247, 266, 246),\n",
       "   (137, 261, 138, 260),\n",
       "   (145, 262, 146, 263),\n",
       "   (140, 227, 141, 228),\n",
       "   (139, 95, 140, 94),\n",
       "   (138, 192, 139, 191),\n",
       "   (196, 210, 197, 209),\n",
       "   (99, 211, 100, 210),\n",
       "   (223, 208, 224, 209),\n",
       "   (190, 93, 191, 94),\n",
       "   (186, 232, 187, 231),\n",
       "   (183, 220, 184, 221),\n",
       "   (179, 105, 180, 104),\n",
       "   (182, 200, 183, 199),\n",
       "   (195, 45, 196, 44),\n",
       "   (98, 46, 99, 45),\n",
       "   (224, 43, 225, 44),\n",
       "   (89, 231, 90, 230),\n",
       "   (86, 221, 87, 222),\n",
       "   (83, 103, 84, 102),\n",
       "   (85, 199, 86, 198),\n",
       "   (91, 188, 92, 189),\n",
       "   (236, 182, 237, 181),\n",
       "   (237, 85, 238, 84),\n",
       "   (234, 201, 235, 202),\n",
       "   (238, 101, 239, 102),\n",
       "   (235, 219, 236, 218),\n",
       "   (253, 271, 254, 270),\n",
       "   (257, 39, 258, 38),\n",
       "   (252, 51, 253, 52),\n",
       "   (251, 150, 252, 151),\n",
       "   (255, 162, 256, 163),\n",
       "   (247, 74, 248, 75),\n",
       "   (204, 19, 205, 20),\n",
       "   (77, 17, 78, 16),\n",
       "   (175, 19, 176, 18),\n",
       "   (127, 14, 128, 15),\n",
       "   (244, 15, 245, 16),\n",
       "   (32, 17, 33, 18),\n",
       "   (69, 248, 70, 249),\n",
       "   (71, 155, 72, 154),\n",
       "   (68, 172, 69, 171),\n",
       "   (70, 56, 71, 55),\n",
       "   (65, 34, 66, 35),\n",
       "   (67, 268, 68, 269),\n",
       "   (192, 144, 193, 143),\n",
       "   (95, 143, 96, 142),\n",
       "   (226, 141, 227, 142),\n",
       "   (116, 234, 117, 233),\n",
       "   (168, 152, 169, 151),\n",
       "   (167, 53, 168, 52),\n",
       "   (164, 35, 165, 36),\n",
       "   (166, 269, 167, 270),\n",
       "   (165, 9, 166, 8),\n",
       "   (146, 132, 147, 131),\n",
       "   (149, 157, 150, 156),\n",
       "   (47, 131, 48, 130),\n",
       "   (50, 158, 51, 157),\n",
       "   (48, 147, 49, 148),\n",
       "   (46, 263, 47, 264),\n",
       "   (42, 229, 43, 230),\n",
       "   (41, 91, 42, 90),\n",
       "   (40, 188, 41, 187),\n",
       "   (39, 259, 40, 258),\n",
       "   (272, 159, 273, 160),\n",
       "   (274, 262, 275, 261),\n",
       "   (271, 134, 272, 135),\n",
       "   (37, 64, 38, 65),\n",
       "   (256, 63, 257, 64),\n",
       "   (273, 60, 274, 61),\n",
       "   (136, 61, 137, 62),\n",
       "   (49, 59, 50, 58),\n",
       "   (148, 58, 149, 57),\n",
       "   (1, 229, 2, 228),\n",
       "   (2, 189, 3, 190),\n",
       "   (3, 92, 4, 93),\n",
       "   (4, 259, 5, 260),\n",
       "   (5, 63, 6, 62),\n",
       "   (6, 162, 7, 161)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (7, 3, 8, 2),\n",
       "      (11, 4, 12, 5),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (5, 12, 23, 13),\n",
       "      (29, 16, 9, 15),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (6, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 43),\n",
       "      (25, 44, 26, 30),\n",
       "      (29, 35, 36, 8),\n",
       "      (42, 41, 43, 44),\n",
       "      (40, 39, 41, 42),\n",
       "      (38, 37, 39, 40),\n",
       "      (36, 35, 37, 38)],\n",
       "     6,\n",
       "     8,\n",
       "     -5]]]],\n",
       " [[(150, 54, 151, 53),\n",
       "   (94, 195, 95, 196),\n",
       "   (92, 523, 93, 524),\n",
       "   (450, 102, 451, 101),\n",
       "   (311, 169, 312, 168),\n",
       "   (316, 192, 317, 191),\n",
       "   (495, 196, 496, 197),\n",
       "   (447, 308, 448, 309),\n",
       "   (310, 445, 311, 446),\n",
       "   (317, 519, 318, 518),\n",
       "   (449, 406, 450, 407),\n",
       "   (451, 1, 452, 0),\n",
       "   (493, 522, 494, 523),\n",
       "   (152, 475, 153, 476),\n",
       "   (48, 480, 49, 479),\n",
       "   (357, 474, 358, 475),\n",
       "   (355, 53, 356, 52),\n",
       "   (158, 250, 159, 249),\n",
       "   (9, 503, 10, 502),\n",
       "   (415, 499, 416, 498),\n",
       "   (524, 497, 525, 498),\n",
       "   (197, 496, 198, 497),\n",
       "   (6, 332, 7, 331),\n",
       "   (7, 177, 8, 176),\n",
       "   (5, 438, 6, 439),\n",
       "   (262, 225, 263, 226),\n",
       "   (470, 222, 471, 221),\n",
       "   (58, 219, 59, 220),\n",
       "   (352, 218, 353, 217),\n",
       "   (145, 221, 146, 220),\n",
       "   (167, 313, 168, 312),\n",
       "   (166, 95, 167, 96),\n",
       "   (161, 500, 162, 501),\n",
       "   (203, 445, 204, 444),\n",
       "   (201, 170, 202, 171),\n",
       "   (157, 11, 158, 10),\n",
       "   (198, 413, 199, 414),\n",
       "   (525, 414, 526, 415),\n",
       "   (165, 413, 166, 412),\n",
       "   (163, 526, 164, 527),\n",
       "   (164, 199, 165, 200),\n",
       "   (333, 73, 334, 72),\n",
       "   (2, 130, 3, 129),\n",
       "   (336, 131, 337, 132),\n",
       "   (41, 365, 42, 364),\n",
       "   (45, 250, 46, 251),\n",
       "   (40, 490, 41, 489),\n",
       "   (42, 88, 43, 87),\n",
       "   (36, 315, 37, 316),\n",
       "   (38, 520, 39, 519),\n",
       "   (37, 193, 38, 192),\n",
       "   (370, 193, 371, 194),\n",
       "   (369, 520, 370, 521),\n",
       "   (371, 315, 372, 314),\n",
       "   (367, 90, 368, 91),\n",
       "   (368, 491, 369, 492),\n",
       "   (359, 257, 360, 256),\n",
       "   (425, 234, 426, 235),\n",
       "   (264, 231, 265, 232),\n",
       "   (466, 234, 467, 233),\n",
       "   (62, 229, 63, 230),\n",
       "   (347, 231, 348, 230),\n",
       "   (228, 350, 229, 349),\n",
       "   (227, 60, 228, 61),\n",
       "   (222, 470, 223, 469),\n",
       "   (226, 263, 227, 264),\n",
       "   (385, 219, 386, 218),\n",
       "   (389, 259, 390, 258),\n",
       "   (388, 471, 389, 472),\n",
       "   (387, 57, 388, 56),\n",
       "   (384, 351, 385, 352),\n",
       "   (254, 115, 255, 116),\n",
       "   (476, 114, 477, 113),\n",
       "   (51, 112, 52, 113),\n",
       "   (360, 118, 361, 117),\n",
       "   (153, 115, 154, 114),\n",
       "   (21, 149, 22, 148),\n",
       "   (22, 354, 23, 353),\n",
       "   (19, 54, 20, 55),\n",
       "   (18, 474, 19, 473),\n",
       "   (23, 216, 24, 217),\n",
       "   (16, 255, 17, 256),\n",
       "   (155, 294, 156, 295),\n",
       "   (361, 290, 362, 291),\n",
       "   (50, 296, 51, 295),\n",
       "   (478, 293, 479, 294),\n",
       "   (253, 293, 254, 292),\n",
       "   (149, 394, 150, 395),\n",
       "   (354, 395, 355, 396),\n",
       "   (55, 393, 56, 392),\n",
       "   (472, 391, 473, 392),\n",
       "   (257, 391, 258, 390),\n",
       "   (20, 394, 21, 393),\n",
       "   (39, 420, 40, 421),\n",
       "   (365, 419, 366, 418),\n",
       "   (46, 11, 47, 12),\n",
       "   (358, 18, 359, 17),\n",
       "   (248, 160, 249, 159),\n",
       "   (252, 13, 253, 14),\n",
       "   (245, 416, 246, 417),\n",
       "   (243, 493, 244, 492),\n",
       "   (244, 92, 245, 91),\n",
       "   (240, 313, 241, 314),\n",
       "   (242, 522, 243, 521),\n",
       "   (241, 195, 242, 194),\n",
       "   (49, 157, 50, 156),\n",
       "   (93, 494, 94, 495),\n",
       "   (88, 418, 89, 417),\n",
       "   (318, 421, 319, 422),\n",
       "   (319, 489, 320, 488),\n",
       "   (190, 36, 191, 35),\n",
       "   (517, 35, 518, 34),\n",
       "   (423, 32, 424, 33),\n",
       "   (224, 27, 225, 28),\n",
       "   (383, 25, 384, 24),\n",
       "   (259, 30, 260, 31),\n",
       "   (468, 30, 469, 29),\n",
       "   (59, 26, 60, 27),\n",
       "   (350, 26, 351, 25),\n",
       "   (143, 29, 144, 28),\n",
       "   (490, 420, 491, 419),\n",
       "   (487, 321, 488, 320),\n",
       "   (481, 13, 482, 12),\n",
       "   (485, 86, 486, 87),\n",
       "   (482, 252, 483, 251),\n",
       "   (486, 363, 487, 364),\n",
       "   (480, 48, 481, 47),\n",
       "   (477, 154, 478, 155),\n",
       "   (356, 151, 357, 152),\n",
       "   (386, 147, 387, 148),\n",
       "   (57, 147, 58, 146),\n",
       "   (465, 140, 466, 141),\n",
       "   (261, 143, 262, 142),\n",
       "   (223, 145, 224, 144),\n",
       "   (428, 138, 429, 137),\n",
       "   (511, 138, 512, 139),\n",
       "   (183, 134, 184, 135),\n",
       "   (346, 381, 347, 382),\n",
       "   (63, 383, 64, 382),\n",
       "   (464, 379, 465, 380),\n",
       "   (265, 381, 266, 380),\n",
       "   (426, 378, 427, 377),\n",
       "   (238, 374, 239, 373),\n",
       "   (514, 375, 515, 376),\n",
       "   (189, 372, 190, 373),\n",
       "   (139, 378, 140, 379),\n",
       "   (212, 267, 213, 268),\n",
       "   (211, 430, 212, 431),\n",
       "   (215, 507, 216, 506),\n",
       "   (208, 186, 209, 185),\n",
       "   (209, 137, 210, 136),\n",
       "   (404, 133, 405, 134),\n",
       "   (403, 182, 404, 183),\n",
       "   (396, 505, 397, 506),\n",
       "   (400, 432, 401, 431),\n",
       "   (398, 270, 399, 269),\n",
       "   (3, 455, 4, 454),\n",
       "   (512, 428, 513, 427),\n",
       "   (329, 275, 330, 274),\n",
       "   (8, 273, 9, 274),\n",
       "   (446, 284, 447, 283),\n",
       "   (439, 276, 440, 277),\n",
       "   (509, 267, 510, 266),\n",
       "   (179, 435, 180, 434),\n",
       "   (174, 276, 175, 275),\n",
       "   (4, 73, 5, 74),\n",
       "   (453, 75, 454, 74),\n",
       "   (436, 71, 437, 72),\n",
       "   (271, 68, 272, 69),\n",
       "   (178, 70, 179, 69),\n",
       "   (507, 65, 508, 64),\n",
       "   (397, 67, 398, 66),\n",
       "   (214, 65, 215, 66),\n",
       "   (304, 135, 305, 136),\n",
       "   (302, 402, 303, 401),\n",
       "   (301, 433, 302, 432),\n",
       "   (305, 184, 306, 185),\n",
       "   (296, 503, 297, 504),\n",
       "   (299, 271, 300, 270),\n",
       "   (298, 68, 299, 67),\n",
       "   (297, 110, 298, 111),\n",
       "   (61, 349, 62, 348),\n",
       "   (213, 345, 214, 344),\n",
       "   (399, 342, 400, 343),\n",
       "   (300, 341, 301, 342),\n",
       "   (268, 344, 269, 343),\n",
       "   (508, 345, 509, 346),\n",
       "   (180, 339, 181, 340),\n",
       "   (433, 341, 434, 340),\n",
       "   (457, 338, 458, 339),\n",
       "   (132, 337, 133, 338),\n",
       "   (107, 70, 108, 71),\n",
       "   (109, 272, 110, 273),\n",
       "   (111, 505, 112, 504),\n",
       "   (108, 178, 109, 177),\n",
       "   (106, 435, 107, 436),\n",
       "   (105, 457, 106, 456),\n",
       "   (103, 131, 104, 130),\n",
       "   (104, 336, 105, 335),\n",
       "   (99, 408, 100, 409),\n",
       "   (210, 462, 211, 461),\n",
       "   (402, 459, 403, 460),\n",
       "   (303, 460, 304, 461),\n",
       "   (260, 468, 261, 467),\n",
       "   (510, 463, 511, 464),\n",
       "   (181, 458, 182, 459),\n",
       "   (429, 463, 430, 462),\n",
       "   (291, 14, 292, 15),\n",
       "   (288, 34, 289, 33),\n",
       "   (289, 422, 290, 423),\n",
       "   (287, 517, 288, 516),\n",
       "   (284, 188, 285, 187),\n",
       "   (285, 374, 286, 375),\n",
       "   (282, 310, 283, 309),\n",
       "   (279, 100, 280, 101),\n",
       "   (280, 408, 281, 407),\n",
       "   (278, 529, 279, 0),\n",
       "   (286, 238, 287, 237),\n",
       "   (141, 233, 142, 232),\n",
       "   (188, 240, 189, 239),\n",
       "   (515, 237, 516, 236),\n",
       "   (75, 453, 76, 452),\n",
       "   (307, 206, 308, 207),\n",
       "   (281, 204, 282, 205),\n",
       "   (97, 203, 98, 202),\n",
       "   (448, 206, 449, 205),\n",
       "   (411, 200, 412, 201),\n",
       "   (334, 455, 335, 456),\n",
       "   (332, 438, 333, 437),\n",
       "   (330, 175, 331, 176),\n",
       "   (327, 161, 328, 160),\n",
       "   (328, 501, 329, 502),\n",
       "   (324, 247, 325, 248),\n",
       "   (321, 363, 322, 362),\n",
       "   (323, 44, 324, 45),\n",
       "   (325, 83, 326, 82),\n",
       "   (322, 484, 323, 483),\n",
       "   (410, 172, 411, 171),\n",
       "   (409, 442, 410, 443),\n",
       "   (528, 442, 529, 441),\n",
       "   (527, 172, 528, 173),\n",
       "   (98, 444, 99, 443),\n",
       "   (96, 169, 97, 170),\n",
       "   (116, 16, 117, 15),\n",
       "   (119, 425, 120, 424),\n",
       "   (118, 31, 119, 32),\n",
       "   (121, 377, 122, 376),\n",
       "   (120, 235, 121, 236),\n",
       "   (122, 513, 123, 514),\n",
       "   (123, 186, 124, 187),\n",
       "   (124, 208, 125, 207),\n",
       "   (125, 306, 126, 307),\n",
       "   (126, 405, 127, 406),\n",
       "   (127, 103, 128, 102),\n",
       "   (128, 2, 129, 1),\n",
       "   (76, 277, 77, 278),\n",
       "   (77, 440, 78, 441),\n",
       "   (78, 174, 79, 173),\n",
       "   (81, 327, 82, 326),\n",
       "   (80, 500, 81, 499),\n",
       "   (79, 162, 80, 163),\n",
       "   (83, 247, 84, 246),\n",
       "   (84, 44, 85, 43),\n",
       "   (89, 366, 90, 367),\n",
       "   (85, 484, 86, 485)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (1, 7, 2, 6),\n",
       "      (11, 4, 12, 5),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (23, 0, 17, 21),\n",
       "      (7, 3, 29, 2),\n",
       "      (23, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (16, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 37),\n",
       "      (25, 38, 26, 30),\n",
       "      (29, 35, 36, 8),\n",
       "      (36, 35, 37, 38)],\n",
       "     16,\n",
       "     8,\n",
       "     -2]]]],\n",
       " [[(97, 217, 98, 216),\n",
       "   (224, 63, 225, 64),\n",
       "   (223, 9, 224, 8),\n",
       "   (195, 210, 196, 211),\n",
       "   (184, 60, 185, 59),\n",
       "   (183, 12, 184, 13),\n",
       "   (102, 62, 103, 61),\n",
       "   (103, 10, 104, 11),\n",
       "   (86, 31, 87, 32),\n",
       "   (84, 66, 85, 65),\n",
       "   (15, 57, 16, 56),\n",
       "   (47, 207, 48, 206),\n",
       "   (130, 212, 131, 211),\n",
       "   (48, 117, 49, 118),\n",
       "   (132, 113, 133, 114),\n",
       "   (24, 207, 25, 208),\n",
       "   (23, 117, 24, 116),\n",
       "   (74, 191, 75, 192),\n",
       "   (75, 110, 76, 111),\n",
       "   (73, 215, 74, 214),\n",
       "   (72, 178, 73, 177),\n",
       "   (71, 97, 72, 96),\n",
       "   (69, 228, 70, 229),\n",
       "   (67, 148, 68, 149),\n",
       "   (60, 12, 61, 11),\n",
       "   (108, 250, 109, 249),\n",
       "   (218, 245, 219, 246),\n",
       "   (180, 247, 181, 248),\n",
       "   (99, 246, 100, 247),\n",
       "   (227, 245, 228, 244),\n",
       "   (1, 71, 2, 70),\n",
       "   (4, 150, 5, 149),\n",
       "   (2, 230, 3, 229),\n",
       "   (253, 98, 0, 99),\n",
       "   (252, 179, 253, 180),\n",
       "   (0, 217, 1, 218),\n",
       "   (250, 110, 251, 109),\n",
       "   (251, 191, 252, 190),\n",
       "   (226, 163, 227, 164),\n",
       "   (100, 162, 101, 161),\n",
       "   (181, 161, 182, 160),\n",
       "   (219, 163, 220, 162),\n",
       "   (107, 158, 108, 159),\n",
       "   (155, 192, 156, 193),\n",
       "   (156, 111, 157, 112),\n",
       "   (154, 214, 155, 213),\n",
       "   (153, 177, 154, 176),\n",
       "   (152, 96, 153, 95),\n",
       "   (151, 230, 152, 231),\n",
       "   (157, 76, 158, 77),\n",
       "   (119, 23, 120, 22),\n",
       "   (118, 49, 119, 50),\n",
       "   (231, 126, 232, 127),\n",
       "   (94, 126, 95, 125),\n",
       "   (175, 125, 176, 124),\n",
       "   (212, 124, 213, 123),\n",
       "   (112, 121, 113, 122),\n",
       "   (193, 122, 194, 123),\n",
       "   (199, 33, 200, 32),\n",
       "   (205, 51, 206, 50),\n",
       "   (204, 21, 205, 22),\n",
       "   (34, 20, 35, 19),\n",
       "   (33, 52, 34, 53),\n",
       "   (83, 147, 84, 146),\n",
       "   (101, 143, 102, 142),\n",
       "   (225, 144, 226, 145),\n",
       "   (182, 142, 183, 141),\n",
       "   (35, 136, 36, 137),\n",
       "   (203, 135, 204, 134),\n",
       "   (120, 133, 121, 134),\n",
       "   (140, 188, 141, 187),\n",
       "   (13, 186, 14, 187),\n",
       "   (58, 186, 59, 185),\n",
       "   (139, 107, 140, 106),\n",
       "   (14, 105, 15, 106),\n",
       "   (57, 105, 58, 104),\n",
       "   (62, 221, 63, 222),\n",
       "   (178, 216, 179, 215),\n",
       "   (9, 223, 10, 222),\n",
       "   (143, 220, 144, 221),\n",
       "   (145, 83, 146, 82),\n",
       "   (7, 80, 8, 81),\n",
       "   (64, 82, 65, 81),\n",
       "   (55, 78, 56, 79),\n",
       "   (16, 80, 17, 79),\n",
       "   (138, 77, 139, 78),\n",
       "   (114, 209, 115, 210),\n",
       "   (88, 238, 89, 237),\n",
       "   (26, 236, 27, 235),\n",
       "   (45, 236, 46, 237),\n",
       "   (129, 234, 130, 235),\n",
       "   (89, 170, 90, 171),\n",
       "   (232, 94, 233, 93),\n",
       "   (127, 93, 128, 92),\n",
       "   (43, 91, 44, 90),\n",
       "   (28, 91, 29, 92),\n",
       "   (168, 29, 169, 30),\n",
       "   (165, 67, 166, 66),\n",
       "   (164, 148, 165, 147),\n",
       "   (167, 241, 168, 240),\n",
       "   (233, 175, 234, 174),\n",
       "   (128, 174, 129, 173),\n",
       "   (44, 172, 45, 171),\n",
       "   (27, 172, 28, 173),\n",
       "   (241, 150, 242, 151),\n",
       "   (243, 68, 244, 69),\n",
       "   (239, 31, 240, 30),\n",
       "   (131, 194, 132, 195),\n",
       "   (208, 115, 209, 116),\n",
       "   (85, 6, 86, 7),\n",
       "   (54, 18, 55, 17),\n",
       "   (242, 4, 243, 3),\n",
       "   (166, 5, 167, 6),\n",
       "   (189, 249, 190, 248),\n",
       "   (188, 159, 189, 160),\n",
       "   (169, 43, 170, 42),\n",
       "   (198, 39, 199, 40),\n",
       "   (87, 41, 88, 40),\n",
       "   (238, 41, 239, 42),\n",
       "   (51, 38, 52, 39),\n",
       "   (20, 38, 21, 37),\n",
       "   (135, 36, 136, 37),\n",
       "   (137, 203, 138, 202),\n",
       "   (18, 201, 19, 202),\n",
       "   (53, 201, 54, 200),\n",
       "   (46, 197, 47, 198),\n",
       "   (25, 197, 26, 196)],\n",
       "  [Regina_Triangulation(0,0),\n",
       "   [unnamed link(0,0),\n",
       "    [[(3, 1, 4, 0),\n",
       "      (7, 3, 8, 2),\n",
       "      (5, 12, 6, 13),\n",
       "      (8, 16, 9, 15),\n",
       "      (20, 9, 21, 10),\n",
       "      (10, 17, 11, 18),\n",
       "      (18, 13, 19, 14),\n",
       "      (14, 19, 15, 20),\n",
       "      (16, 0, 17, 21),\n",
       "      (23, 7, 2, 6),\n",
       "      (11, 29, 12, 5),\n",
       "      (1, 32, 28, 33),\n",
       "      (33, 28, 34, 27),\n",
       "      (23, 31, 24, 32),\n",
       "      (31, 25, 30, 24),\n",
       "      (27, 34, 26, 41),\n",
       "      (25, 42, 26, 30),\n",
       "      (4, 35, 36, 29),\n",
       "      (35, 37, 38, 36),\n",
       "      (37, 39, 40, 38),\n",
       "      (39, 41, 42, 40)],\n",
       "     1,\n",
       "     4,\n",
       "     4]]]]]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diagrams=[]\n",
    "\n",
    "for x in concordance_friends:\n",
    "    F=x[0]\n",
    "    D=create_diagram(F)\n",
    "    diagrams.append([D,x])\n",
    "    print('Number of crossings of concordance friend:',len(D))\n",
    "    print('Is ribbon:',is_ribbon(D))\n",
    "    \n",
    "diagrams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cbde0cf",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/Concordance_search.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2ac1725f",
   "metadata": {},
   "source": [
    "This is code that takes as input a diagram and creates knot diagrams that are concordant to the input knot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1f01a237",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import itertools\n",
    "\n",
    "#Methods to manipulate knot diagrams\n",
    "\n",
    "def number_of_strands(PD_code):\n",
    "    '''\n",
    "    Returns the number of strands in a diagram.\n",
    "    '''\n",
    "    X=[]\n",
    "    for cros in PD_code:\n",
    "        X=X+[x for x in cros]\n",
    "    return max(X)+1 \n",
    "\n",
    "def get_next_strand(PD_code,strand,crossing):\n",
    "    '''\n",
    "    Returns the number of the next strand and its next crossing.\n",
    "    '''\n",
    "    PD=PD_code.copy()\n",
    "    PD.remove(crossing)\n",
    "    for cros in PD:\n",
    "        for i in range(4):\n",
    "            if cros[i]==strand:\n",
    "                if i==0:\n",
    "                    y=cros[2]\n",
    "                if i==1:\n",
    "                    y=cros[3]\n",
    "                if i==2:\n",
    "                    y=cros[0]\n",
    "                if i==3:\n",
    "                    y=cros[1]\n",
    "                return [y,cros]\n",
    "            \n",
    "def replace_one_strand_in_crossing(PD_code,cros,old_strand,new_strand):\n",
    "    '''\n",
    "    Replaces first occurance of old_strand by new_strand in the crossing. \n",
    "    '''\n",
    "    for i in range(4):\n",
    "            if cros[i]==old_strand:\n",
    "                if i==0:\n",
    "                    new_cros=(new_strand,cros[1],cros[2],cros[3])\n",
    "                if i==1:\n",
    "                    new_cros=(cros[0],new_strand,cros[2],cros[3])\n",
    "                if i==2:\n",
    "                    new_cros=(cros[0],cros[1],new_strand,cros[3])\n",
    "                if i==3:\n",
    "                    new_cros=(cros[0],cros[1],cros[2],new_strand)\n",
    "                PD_code.remove(cros)\n",
    "                PD_code.append(new_cros)\n",
    "                return PD_code\n",
    "\n",
    "def change_crossing(PD_code,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "\n",
    "def strands_in_same_region(PD,strand1,strand2):\n",
    "    '''Returns True if strand1 and strand2 are in the boundary of the same region of the diagram and False if not.\n",
    "    We also return a pair of crossings that lie on the same 'side' of the strands 1 and 2, so that we can attach bands.\n",
    "    WARNING: Might not work if Reidemeister 1 simplifications are posible.'''\n",
    "    for crossing in PD:\n",
    "        if strand1 in crossing:\n",
    "            break\n",
    "    #crossing contains strand1\n",
    "    m=number_of_strands(PD)\n",
    "    \n",
    "    #Next we run through the knot and always turn to the left and check if we get strand2\n",
    "    cros=crossing\n",
    "    strand=strand1\n",
    "    for i in range(m):\n",
    "        cros=get_next_strand(PD,strand,cros)[1]\n",
    "        if strand2==cros[(cros.index(strand)+1)%4]:\n",
    "            return [True,get_next_strand(PD,strand1,crossing)[1],cros]\n",
    "        strand=cros[(cros.index(strand)+1)%4]\n",
    "        if cros==crossing:\n",
    "            break\n",
    "    #Next we run through the knot and always turn to the right and check if we get strand2\n",
    "    cros=crossing\n",
    "    strand=strand1\n",
    "    for i in range(m):\n",
    "        cros=get_next_strand(PD,strand,cros)[1]\n",
    "        if strand2==cros[(cros.index(strand)-1)%4]:\n",
    "            return [True,get_next_strand(PD,strand1,crossing)[1],cros]\n",
    "        strand=cros[(cros.index(strand)-1)%4]\n",
    "        if cros==crossing:\n",
    "            break\n",
    "    return [False,False,False]\n",
    "\n",
    "#Attach a ribbon band.\n",
    "\n",
    "def attach_ribbon_band(PD_code,strand1,strand2,twists=0):\n",
    "    '''Attach a ribbon band between strand1 and strand2 with the specified number of twists.\n",
    "    Remark: Get the mirror by interchanging the strands.'''\n",
    "    PD=PD_code.copy()\n",
    "    [test,cros1,cros2]=strands_in_same_region(PD,strand1,strand2)\n",
    "    if test==False:\n",
    "        raise ValueError('The strands do not lie in the same region.')\n",
    "    m=number_of_strands(PD)\n",
    "    if cros1!=cros2:\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "    if cros1==cros2:\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        cros2=PD[-1]\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "    PD.append((strand1,m+10,m+6,m+11))\n",
    "    PD.append((m+11,m+6,m+12,m+5))\n",
    "    PD.append((m+1,m+9,m+2,m+10))\n",
    "    PD.append((m+9,m+3,m+8,m+2))\n",
    "    PD.append((m+5,m+12,m+4,strand2))\n",
    "    PD.append((m+3,m+7,m+4,m+8))\n",
    "    try:\n",
    "        snappy.Link(PD)\n",
    "        if twists>0:\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((strand2,m+13,m+14,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "        if twists<0:\n",
    "            twists=-twists\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((strand2,m+13,m+14,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "            for i in range(1,twists):\n",
    "                PD=change_crossing(PD,PD[-i])\n",
    "                \n",
    "    except ValueError:\n",
    "        PD=PD_code.copy()\n",
    "        PD=replace_one_strand_in_crossing(PD,cros1,strand1,m+1)\n",
    "        PD=replace_one_strand_in_crossing(PD,cros2,strand2,m+7)\n",
    "        PD.append((m+1,m+10,m+6,m+11))\n",
    "        PD.append((m+11,m+6,m+12,m+5))\n",
    "        PD.append((strand1,m+9,m+2,m+10))\n",
    "        PD.append((m+9,m+3,m+8,m+2))\n",
    "        PD.append((m+3,strand2,m+4,m+8))\n",
    "        PD.append((m+5,m+12,m+4,m+7))\n",
    "        if twists>0:\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((m+13,m+14,strand2,m+7))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "        if twists<0:\n",
    "            twists=-twists\n",
    "            PD=PD[:-2]\n",
    "            PD.append((m+5,m+12,m+4,m+2*twists+11))\n",
    "            PD.append((m+3,m+2*twists+12,m+4,m+8))\n",
    "            PD.append((m+7,m+13,m+14,strand2))\n",
    "            for i in range(twists-1):\n",
    "                PD.append((m+13+2*i,m+13+2*i+2,m+13+2*i+3,m+13+2*i+1)) \n",
    "            for i in range(1,twists):\n",
    "                PD=change_crossing(PD,PD[-i])\n",
    "                \n",
    "    return PD\n",
    "\n",
    "#The code that creates concordant diagrams.\n",
    "\n",
    "def concordance_search(PD_code,max_twists=5,bound=False,number_of_tries=100,verbose=False):\n",
    "    '''Takes as input a diagram with no Reidemeister 1 simplification.\n",
    "    Returns all possible diagrams obtained by attaching ribbon bands with at most 5 (or any other specified number)\n",
    "    of twists.\n",
    "    If the flag bound is set then only a fixed number of random diagrams gets created.'''\n",
    "    if bound==False:\n",
    "        PD=PD_code.copy()\n",
    "        m=number_of_strands(PD)\n",
    "        pairs = list(itertools.product(list(range(m)),list(range(m))))\n",
    "        concordant_knots=[]\n",
    "        for (a,b) in pairs:\n",
    "            if a!=b:\n",
    "                for T in range(-max_twists,max_twists+1):\n",
    "                    try:\n",
    "                        concordant_knots.append([attach_ribbon_band(PD,a,b,twists=T),a,b,T])\n",
    "                    except ValueError:\n",
    "                        pass\n",
    "        return concordant_knots\n",
    "    if bound:\n",
    "        PD=PD_code.copy()\n",
    "        m=number_of_strands(PD)\n",
    "        concordant_knots=[]\n",
    "        for i in range(number_of_tries):\n",
    "            a=random.randint(0,m-1)\n",
    "            b=random.randint(0,m-1)\n",
    "            if a!=b:\n",
    "                for T in range(-max_twists,max_twists+1):\n",
    "                    try:\n",
    "                        concordant_knots.append([attach_ribbon_band(PD,a,b,twists=T),a,b,T])\n",
    "                    except ValueError:\n",
    "                        pass\n",
    "        return concordant_knots"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11b67e06",
   "metadata": {},
   "source": [
    "Some examples:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fe3540af",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 46 graphics primitives"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=snappy.Link('K11n34')\n",
    "PD=K.PD_code()\n",
    "K.sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "091cbe73",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[True, (15, 21, 16, 20), (2, 0, 3, 21)]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "strands_in_same_region(PD,15,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a42e9f79",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWEAAAGGCAYAAACqvjDtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAAwh0lEQVR4nO3dd3hUZf428DsNkhDQ0EuABBJIsFEUFxBBxIbEQl1lV1xARcVd9ScqYAdFsIu4rrAq4NKLdNaCKIK6isqCJJAAIRSlSBFSEJK8f9w77wQMkDDnzHPmnPtzXXMdAsmZL5OZe555zlPCSkpKICIiZoSbLkBExMsUwiIiBimERUQMUgiLiBikEBYRMUghLCJikEJYRMQghbCIiEEKYRERgyIr8L2aWiciUn5h5fkmtYRFRAxSCIuIGKQQFhExSCEsImKQQlhExKCKjI4QqZD8fGDzZiArC8jN5dcFBUBhIdC4MdC+vekKpTw+/ZS/v6pVgehoICYGaNAASEnhrVo10xWGtrAKLOquIWpSpvx84JNPgA0bgOxshm52NrBzp/97YmOBuDi+iKOjgQsuAObMMVezVExiIlBSwjfQ/Hzg8GH/v9WqxTBOTuaxeXOga1cgPt5YuU5RriFqCmE5K/n5wJIlwMyZwOLF/LpaNX/ryPeC9B1r1gTCwk78+cxMc/VLxaSm8o3U5+DBE99wSx/37QMiIxnEffoAN94IVK9urHSTFMJirbKCt1UrvtB69QKaNj0xaMWbdu0C5s3j82TlSiAigoHcuzdw002eCmSFsFijpASYOhV46CHg559PDN7kZNPViZP99BMwd64/kKtUAZ5+GrjvPiAqynR1tlMIS+DWrwfuvRf4/HOG7rPPAs2ama5KQtFPPwHPPQe8+SaQlgaMHw906mS6Kltp2rKcvV9/BR58EGjZEti9G/jwQ2DWLAWwnL169YBx44Bvv+X1g86dgX79GM5eppaw/M6XXwI9ejCIn3gCeOABoFIl01WJmxQXA5MnAw8/zBEX77zDT1ouo+4IqbgvvwSuuQa46CL2AzdsaLoicbMDB4DBgzlccepUXmtwEYWwVIwvgFu14uiHuDjTFYkXFBUB/fsD06e7LojLFcKaMScAFMBiTkQEMGkS/3zrrTy6KIjPSCEsCmAxzstBrO4Ijzt8mLOhkpKAZcsUwGJWURHw5z9zssePPwJNmpiuKCDqE5YzGzqU4zUzM4FGjUxXIwLk5bFh0KoVsGCB6WoConHCcno//gi8+irw2GMKYHGOKlWAV14BFi4EFi0yXY391BL2qJISoEsXrnS2bh1QubLpikT8Skp4nSI7m42FmBjTFZ0VtYTl1GbMAFas4AwmBbA4TVgYn5s7dgBjx5quxl5qCXtQQQEX3vnDH7SmrzjbsGHsMtu0KSQnDqklLGVbtozLDT77rOlKRE5v+HC2iqdONV2JfRTCHjRrFnDhhbwCLeJkVasC11/P56xbKYQ9pqCAw3569zZdiUj59OkDrFkDbNliuhJ7KIQ9ZtkyjsNUCEuo6NaNoyPc2hpWCHuMryuieXPTlYiUT5Uq7u6SUAh7iLoiJFS5uUtCIewhK1awK8KFi2eLy3XrBkRHh/w05jIphD0kI4Mf7dQVIaGmShWO5snIMF2J9RTCHpKVxUka2pZeQlFKCqcxu41C2EN8ISwSipKT+Rx2G4Wwh2RnszUhEopSUoDt23mB2U0Uwh5RWAjk5qolLKHL14Bw2wgJhbBHbN3K5QHVEpZQ5WtAuK1LQiHsEb4nrkJYQlWdOtx+SyEsISk3F6hUCahb13QlImcnLAxITORz2U0Uwh5RUMCxlhqeJqGsShVdmJMQVVDAGUcioSw6WiEsIaqwUCEsoS86ms9lN4k0XYCcncOHuU19Rob/uGkTcPAgWwoFBcCddwKvvcbvT0wEWrcG8vOB2FgeMzNN/g/kVHbuBG66iYETG8vjuedydEByMi+upqTwzw0aAOEeakpdeimwb5//eewG2mMuROTlAR98AEybBvzwA1+oPg0bAmlpXBOiRg2uvRoTA7RsCXTsyO/57jugTRuuRNW6tf9rca4HHwRq1eIb6r59nGyTnQ3k5ADFxfye6GiG8aWXcnW8Ll2AqCijZdvq5Oexw5XrCoxawg5WXAysXAlMmsS1VI8cYajefjsXM/EFb1xcxc+dmsonsjhXamrZrb3ffmMQZ2UxlDdtAj78EPjnP4Hq1YGbb/ZGILuFQtiBCgqAl17iiyonB2jSBHjoIeDPf+afrRAbGxItCSlDpUpAs2a8+ZSUAGvXAjNn8g27dCA//PCJ3yvO4qHepNDw5ZdAq1bAqFFA165sCWdnA08+aV0Ai/uEhbH76bnn2DL+/nvgrrvYQj7/fGDECHZpifMohB2ioAAYOhS47DLgnHP4IpowgV9rbK9UROlA3riR28a/9BK7r+bOZatZnEMh7AC+1u+4ccDo0cCqVXzBiAQqJgZ46ingxx+5t2DPnsC117K1LM6gEDbsww+Byy/3t34ffhiIVE+9WKxpU2DRIm4PtGkTcPHFfPMX8xTCBq1Zw5bJVVcBX3yh1q/YLz0dWLeO3RXXXKMgdgKFsCHZ2cB11wEtWvBqtoYSSbDExQFLliiInUIhbMDu3eyXi48HFi/moiQiwaQgdg6FcJAdOwZ0787hQv/+N1CzpumKxKtODuJ160xX5E0K4SB75x32Bc+fz/UcREzyBXHDhsDdd/unQ0vwKISDKC+Pw4X69QPatjVdjQjFxQHjx3No5JQppqvxHoVwEL3yCrB/PzBypOlKRE7UuTNwyy2cMHTwoOlqvEUhHCR79wJjxwL33qtuCHGmF1/kzM0nnjBdibcohIPk2Wc5nXT4cNOViJStfn12l40fz+VSJTgUwkFw8CDw97/zo55GQ4iT/fWvXB71ySdNV+IdCuEgWLaMa8D272+6EpHTi4rijizLlgGHDpmuxhsUwkGwaBFw0UUcBiTidL16sdGwYIHpSrxBIWyz48c5DjM93XQlIuWTkAC0b8/p9GI/hbDNVq8GDhxQCEto6d2bMzrVJWE/hbDNFi4E6tbl0oEioUJdEsGjELbZwoXA9dd7a1tyCX3qkggeRYONDh7k9jJdupiuRKTiunUDPvtM2yHZTSFso61beUxONluHyNlITQV+/RXYt890Je6mELaRL4STkszWIXI2fI2H7GyzdbidQthGW7dywXbNkpNQ5AvhrCyzdbidQthGW7dysR5tWS+hqEoVoF49tYTtphC20dat6oqQ0JaSopaw3RTCNlIIS6hTCNtPIWyTkhIgJ0chLKEtOVkhbDeFsE2OHuUC2booJ6GsTh0OUzt+3HQl7qUQtklhIY/R0WbrEAlETAyPvuezWE8hbJOjR3l0SginpnKX59RU05VIKPE9fxXC9ok0XUCoOnKEU5J37mS3Q0EBn6iDB/PffSFcuTKP+flAZqaZWgHWl5PDo691I34rVwIREUC1agyemBigQQP26cfHm67OHN/wygMH1LVmF4XwGeTlAd98wwDNyPAft2///fdGRHBXgvBwoKgIaNUKiPzfI5yZCbRpE9zaxRrnnMMwLn1r1gzo2NH9b2hVq/K4dy9HSpj25pumK7CeQrgMxcVcuGTSJGD2bAZxRASvFKemAv36AWlp/HOjRkBsLF+MUVH+c1SqBHz/vb9F7OsOMMXXEk5MdH9wnK3mzfmmefQof+fbt3OYYenbggXAtm3AsWN8HLt25VrR11/PjTLd5txzeXRKt1puLnDFFe7qVlMIl5KVxeCdMoW/7KZNgUceAW6+mS2fSpXKfy5fN4SvLy02Fmjd2vqaK6JDB7P3HyoqV2a3RL16QNu2v//3oiJ2RS1ezKVKBw/mG3ebNgzkP/6RgS7WO3aMv5fYWNOVWEcX5gD8/DPQoweDdtw44JprgC++YCg//jhw/vkVC2DA33LwtYRNy88HvvuORwlMRATQogV3z/78c35Uf/99flJ65RX+28CBwI4dpit1n6NHndMqt4qnQ7ikBJg6FTjvPIbue+8xkN9+m63GQNZ88D1R8vIsKTVgvj5pkxcH3ap6dXZRTZ8O7N4NvPoquy1SUoBHH+W60mKNvDz3dad5NoR9rd9+/YCrrgI2bOCW9Fb9giMjua1RWRfwxL0qVwbuuw/YvJkt5XHjgCZNgJde4kdpCcz27dz1w008GcJLlrD1u2oVL7xNn27P8JvERP+awuIt1aoBzzzDMP7jH3lt4YYbOLRRzs6hQxwql5houhJreS6EV65kC7hdO7Z+e/a0776SkhTCXle3LodV/fvffNPv0oV9yFJxbt0kwVMhvH49WyPt2wNz5tg/+FwhLD5XXslhj7m5fP5t2WK6otCjEA5xubnAtdcCjRsD8+b5h5DZKSmJM+qcMkJCzGrVCli9mn9u357jyKX8tm7l0LTatU1XYi1PhPD+/QzgqChg6VLOgAqGpCSOwMjNDc79ifM1acJuiYQEoHt39nFK+bh1pxpPhPDgwcCePeyXq1cvePfr+9iUkxO8+xTnq10b+OADXqR74AHT1YQOt67P7foQ/vprYNYsDhFq1iy4992wIccLr10b3PsV50tI4MSOSZM4805Or6QE+O9/g/8aDgZXh3BJCYcGXXAB8Kc/Bf/+o6J4QWbRouDftzjfX/4CXHcdF31St8TprVvnv67jNq4O4aVLeUX6+ec51dSE7t05G08vMjlZWBhnZ6pb4swWLQLi4oBOnUxXYj3XhnBREaeMdurE1oYp3buzlmXLzNUgzpWQALz4Irsl1q83XY1zLVwIXH11cEY1BZtrQ/hf/+JHmDFjzF5NTUjg0KSFC83VIM7Wvz9QowYwebLpSpxpzx5e20lPN12JPVwbwu++yzUhLr3UdCV88ixdqrUDpGyVKgG33MKV2LSh5u/5Llx262a2Dru4MoQPHOD05JtvNl0JpadzJa2VK01XIk7Vvz/w00/AJ5+YrsR5FixgY8ptkzR8XBnCy5axH7Z7d9OVUOvW3Ang+edNVyJO1aYNd2uZNMl0Jc7y448MYROjm4LFlSG8aBHQsiXH6TpBeDgwejTw0Ue8iZwsLIyt4XnzuFqY0PDhXGrgjjtMV2If14Xw8ePsf3VaJ/6NN3Lltkcf5VY4Iifr14/bYemNmr74gq3gZ5+t+M42ocR1IbxqFfuEndIV4RMWxpEa330HzJxpuhpxooQEruyXkWG6EvNKSoCHH2ZXXt++pquxl+tCeOlSoE4d4OKLTVfyex07soU+YgTw22+mqxEnSktTCAPA/PnAl1+y4RLuupQ6kev+exkZfPd06i9u9GguRDJ8uOlKxIkUwhwlcv/9HGLatavpauzn0Kg6e1u3OnulpfPOA15+mQsKvfKK6WrEaVJTgY0bvXvd4NAhznA9fhz45z9NVxMcrgrhkhL/mqNO9re/cWGhBx8Epk0zXY04SVoaUFDgzTWojx7l1mPbtnHZWaeMbrJbpOkCrPTLL1wMxcktYZ/Ro/mxq39/oFYtb3zskjNLS+MxI8P5jQkrFRcDt93GC+sffcRPjF7hqpZwKO1BFRYGTJzIpS5vvlnDkoQaNuQSqF7ag66gALjrLu58Pm0aL2B7iULYoKgoLjj/hz9whai77wYOHzZdlZgUHg5UqQLk5ZmuJDi++ooLXE2eDEyY4JylBoLJdSFcrRoQH2+6kvKLi2P/1/jxwJQpXIBe6wd4W2wsW4duVlAADB0KdOjAPR+//x4YMMB0VWa4KoS3b+cUx1DbCDA8HLjnHi69mZTE/uG77wZ27zZdmZgQE+PeEC4pAZYvZ+v39deB555jP3CLFqYrM8dVIZyfz5ZlqEpKYivY1ypu0ICTO2bP5pVj8YaJE7n1kZvk5AAjR3KPuCuv9Ld+H3kEiHTV8ICKc1UIFxZyY81Q5msV5+aypbB3L9C7N3eJvvtu9qEVFZmuUuzUuTPQvLnpKgJ38CDX9b7iCjYwxoxh98Py5ZwN5+XWb2mueg8qLHTP9ifVqzOM77kHyMzkhYspU4C33uJiJs2acThTWhoH+Kel8YUbE2O6cvGSkhLg5585pC4z88Tjzp3sGuzShc/fm28O7U+qdnFVCNeowcV78vN5ccMtUlPZdzZyJLB6NfDDD/4n+ttv80XgExPjvw0cCDz9NP/e18foO+bn8xziPAUF/PiemGj2TTU19ffPm6IiIDmZX/tuvh1joqKAlBT+3O23s2HQsSPQqJGR8kOGq0L47ru5OPbw4Vw/wm0iIvikPnkc5cGDDNSNGznt0/fiKL2IUU6O/9ihA7+/TZsgFS4hac2a3z9vIiK45GZ0tP/NvkEDBm+TJgxiqRhXhbBXnXsuxxr/4Q+n/h7f7CvfMTWVLzJxHie2hEvP3hs1ykg5rqUQ9gjfi9l3jI1156cFN8jP5+8pNdV8t9rJzxuxnqtGR4i4ga+rSH323qAQFhExSCEsImKQQlhExCCFsIiIQQphERGDFMIiIgYphEVEDFIIi4gYpBAWETFIISwiYpBCWETEIIWwiIhBCmEREYMUwiIiBimERUQMUgiLiBikEBYRMUghLCJikEJYRMQghbCIiEEKYRERgxTCIiIGKYRFRAxSCIuIGKQQFhExSCEsImKQQlhExCCFsIiIQQphERGDXBXCqanAmjU8ioQqPY+9JdJ0AWeruBjYtQs4fBgoLAQKCvjnWrWAzEzT1TlLaiofH8B/zM/X4+RUBQVATg6PMTHm6nDq8+bbb4HkZCA+HoiOBqpWBerXB8JDtEnp6BAuLgZ27ACys4GsLN58f968GTh69MTvj4gAiorM1Opka9bwRQ3w2KEDX0ht2pisSpwulJ43lSsDTZsCKSm8JSf7jwkJzg5ox4Xw8ePAihXArFnA3LnAvn38+4gIIDGRD2yXLsBdd/FB970bRkcDJSVsFYeFmfwfOE/pFk1iov/v1qwxVpKchq8lnJjonJawU543JSXAzp1AgwZ8nRcWAgcOsFHma6TNm8fHz9cgq1kT6NED6NMH6NQJiHRY6jminLKCNykJGDCAD1pKCp8EUVGmKw1dvhez7xgbC7Ruba4eOb0OHUxXQE583pSnJX7sGIM4Kwv47DNmy9tv+wO5d2+gc2dnBLLRRnphITBqFFCvHnDVVcBHHzF4v/mG72xjxgDdujGEyxPA+fnAd9/xKBKq9DwOXFQUc6NbN+bI5s3MlQEDmDNXXcXcGTWKOWSSsRBeuhQ4/3zg6aeBW245MXgvvvjsuhR8/VWmLxyIBELPY+uFhTFXSgfyLbcwfy64gHlkStBDOCcHuOkmvkM1bgz897/A66+fffCKiFSEL5Bffx1YuxZo1Ih5dPPN/guRwRS0EC4uBkaPBtLSOMRkxgzg44/5tYiICS1aMIemTwf+8x/m0ejRzKtgCUoIFxcDQ4YAI0YA993Hj1l9+qjlKyLmhYUBffsyl3w5NWRI8ILY9muDvgB+6y1g4kR2jIuIOE3VqsALL7A1PGgQ/+6NN+wfY2xrCCuARSTU+HIqWEFsWwgrgEUkVAUziG0L4dGjFcAiErpKB3GDBuwrtoMt2b51KwdBDx2qABaR0DVgAHNs1Cjmmh1sCeH77+f0wMcft+PsIiLB8/jjQI0awAMP2HN+y0N40SJgwQLglVeAuDirzy4iElxxccyz+fOBxYutP7+lIVxYCPztb0DXrkDPnlaeWUTEnF69gCuvBP76V+vXmrA0hMeOBbZvB8aN00QMEXGPsDCOkNi+nTlnJctC+Ngx4LXXgHvu0bYsIuI+qanMt9deY95ZxbIQXr4c2L8fuP12q84oIuIs/fsz5z791LpzWhbCM2dyK5GLLrLqjCIiztKyJXf0mTnTunNaEsLHjgEffMDV6tUXLCJuFRbGxcfmzbOuS8KSEPZ1RfTpY8XZREScq3dva7skLAnhWbPUFSEi3uDrkpg1y5rzBRzCRUVsmqsrQkS8wNclMXeuf0fnQAQcwtu2sWneuXPgxYiIhILOnZl7ubmBnyvgEM7K4jElJdAziYiEBl/e+fIvEAGHcHY2UKkSN8sTEfGChg2BqCjmX6AsaQk3aQJERARejIhIKIiMZO45piWcnBx4ISIioSQ52UEtYfUHi4jXpKQ4oCV8/DhXm1dLWES8JjkZ2LIl8GFqAYXwjh2cuqcQFhGvSU5m/u3YEdh5AgrhX3/lMT4+sCJEREKNL/d8OXi2Agph3wrz0dGBFSEiEmp8uRfoThsKYRGRs+CIED50iMeSksCKEBEJNb4QXrcOyM8/+/MEFMINGvB4+HAgZ5FgePVV0xWIuEvDhsA33wD33gtkZp79eSxZylKrpzlf3bpA/fra/0/EKmFhQLgFCWrpbsviXHFxQHExEBtruhIRKU0h7BHR0cDRo6arEJGTKYQ9Ii6OffdWLEItItZRCHtE48acZr5rl+lKRKQ0hbBHJCXxuHWr2TpE5ESRpguQ4EhM5HHrVuDyy42WYom8PGD3bnaxHD4MVK4MnHeeLjxK6FEIe0RsLFCnTmi3hLOygIULgcWLgZUruXhKaeHhQPPmwCWXAIMGAZddpuGT4nwKYQ9JSgrNEN62DRg2DJg2jS3eLl2Al18G0tKAqlV5y8sDfvgB+P574JNPgMmTgbZtgYceAnr2tGY8p4gdFMIekpQE5OSYrqL8CguBZ55h4MbHAxMmALfeeuouh4sv5rG4GFi2DHjpJW5N3r07MGkSUL168GoXKS+1DzwklFrCBw4AV1/NAB46lF0RgwaVr883PBzo1o0t4iVLgNWrgdatgf/8x/66RSpKIewhF14IbN/Om5Nt3w507Aj8+CPw6afAyJEc53w2rruOXRR16rCP+NNPra1VJFAKYQ+5+mruir14selKTm3nTqB9e+DIEWDVKqBdu8DP2agRL+Rdfjn7hzdtCvycIlZRCHtIfDxbmAsXmq6kbMePs8+3pIRdCFYuNlSpEjBrFlC7NvuI9++37twigVAIe0x6OvtK8/JMV/J7I0cCX3zBURD161t//vh4fgrYvx+4807rzy9yNhTCHpOezoV8Pv7YdCUn8vX9Pv00W+t2adoUeOUVYM4ctrZFTFMIe0xKCic0OKlLorgYuO8+hu+wYfbfX79+wEUXAQ8/rF1hxDyFsAelpzOEA90byyrz53MkxOjRvHBot/BwYOxYXvhbsMD++xM5HYWwB91xB/DLL8D48aYrYUt05Ejgiis4KiJYrr4a6NwZePHF4N2nSFkUwh7UrBmD+NlngYMHzdaydCnH8T72WPDv+7bb2Br++efg37eIj0LYo554ghfoxowxW8cbbwCXXsqWcLDdcAO7JubNC/59i/gohD2qXj3gwQe5C/OOHWZqyMsDli8H+vY1s9pZjRoM/zlzgn/fIj4KYQ8bOpTTgZ980sz9f/opW+PXX2/m/gHOoFuxQpM3xByFsIdVqwY89RTwzjvAlCnBv//FizluNyUl+Pft07Ej99378UdzNYi3KYQ97p57gIEDgQEDuPxjsJSUcIWz6683u/B606a8f60nIaYohD0uLAx46y3g2muBXr2Ab74Jzv1u2QLk5gLXXBOc+zuV6Ghugrpxo9k6xLsUwoLISGDGDC512a0b1+61W3Y2j+edZ/99nUnz5moJizkKYQHAxdIXLgRq1uT2QStW2Ht/W7Yw/BMS7L2f8mjWTCEs5iiE5f+rUQP46COgSRMO3RoyhOv62mHzZu4AHYxpymdSvz53bhYxQSEsJ0hI4NCx118H3n2XXRR2tIq3bGHYO0GlSr/fuVkkWBTC8jvh4VzV7L//BRo2ZKv4jjuAtWutu4/NmzkywQkqVQJ++810FeJVCmE5paZN/a3i+fOBli15e/nlwD++79rljP5gABg82L5uF5EzUQjLaflaxTt3ctnHlBSu+dugAbcJmjKFLeSCgoqd9+hRoHJle2quqMhI3kRM0FNPyiUqiusQp6dziu+MGcCkSVyJDOB448REIC2Ne8OlpbHPt0oVICaGt8aN+dEfYB9sVJSx/44EYNcu/++0cmWzk23cQCEsFVa9OnD33bwdOABkZgIZGf7jggVcGKi4+MSfy8jwb945cCCHxeXn8+vMzKD+F05QUADk5PBNJCbGXB2pqXxMlizx/11+vrnHJjXV/wnHdywp4acgn7Awji7xvfGWfhOuW1cBXR4KYQlIfDy3pT95a/rCQnZh5OfzBVxQwK3nfQYMANq0AVq35tdt2gSvZqdas4aPx4QJ/r/LzDT32KxZwzcngMcOHRjCixfz95mfz1tuLt9gP/mEsy+PH+fPnHMOF87v35/T032fguRECmGxRXR0+Uc/pKbyBW+Kk1rCPgMH+r829diUbgknJvIYHs5Zlady7BiHH2ZkcFGkuXOBHj04Bv2WWxjIbdqohVyaQliMi431t4hN6dDB7P2XduwYhwbGxvJrk4+N702pvG9OUVGcBt68OXDTTcCIEcD69cDkycD773MR/xYtgEceAf78Z4UxoNERIpgxgxcRnbDz8vHjwJ49QJ06piuxzvnnc2PV3FxuZ9W8OVvE3buzy8rrFMLieQUFwNatXFfYtO3bWYdTZhNaKTKSq/XNncuLt99/zwWc3nvPGW+ApiiExfN8F4ycMGtu82YenTKb0C7p6ewzvvFG4C9/4YW7XbtMV2WGQlg8r3p1HvfsMVsHwIta4eEnjiRxq/h4jjVfuBD44QeOpNi713RVwacQFs9r1ozHYKyjfCZbtjCAvTSRpXt3YOVK4NAh/jkvz3RFwaUQFs9r3Jih54Q1hTdudGd/8Jk0bcpJKhs2AH36eGtVO4WweF5EBJCcbD6Ejx/ngkmXX262DlPatOFFuw8/5Kp9XrlYpxAWgTN211i9mh/JTzcZwu2uuoqjJSZN4rA2L1AIi4BjWb/91uwwtSVLgNq1NYW7Xz/gwQeBkSO9seOJQlgEHDK1bx8vEJmyZAlw3XUcHeF1I0awn37kSNOV2E+/bhEAbdtyqvCcOWbuPysLWLfO210RpVWvznWr//EP/87cbqUQFgHXMOjRgxeGTl6CMxjGjOFU5fT04N+3U913Hx+TESNMV2IvhbDI//TsyVlbn38e3PvNzeWFqKFDza7i5jQxMcAzzwAzZwLffGO6GvsohEX+p0MH7i79+OPBHR41dizX3r3rruDdZ6i47TYu+PPyy6YrsY9CWOR/wsMZiF98wam0wZCTA0ycCDzwABAXF5z7DCWRkUDfvsCyZe6dwKEQFinl6quBK6/kere+HSLscuwY8Mc/AvXqsf9Tyta9O3DwILBqlelK7KEQFiklLIyt4cxM+4dHjRjBXTNmzACqVbP3vkJZmzbcry5Yn06CTSEscpLWrYFnn+VFoalT7bmPxYuBF14Ann+ew+Pk1MLD2RpetMh0JfZQCIuUYdgwXhQaMIDTia00dy5HYtxwA/uC5czS0zmt3PTUcjsohEXKEBYGvP02W6nXXgvMnm3NecePB3r14v5rM2dqdlx5de3KzWPd2CWhp4DIKVSuzG6D664DevcG7r//7Hff2L0bGDQIGDKE55k6leeX8omNBS65xOyu3HZRCIucRtWqwPTpwLhxwJtvchzxhAlAYWH5fr6gABg9mktlzp0LvPUWx7yqBVxxTZpwL0C30VNB5AzCwtiC/fprbtd+113c/eL//g+YNg3IyODqa4WF3J4nK4tjf2+6CahVC3jiCbaCs7M1ISMQiYnuDOFI0wWIhIpWrdiazc4GXn2Vi/2caiZXeDjQrh2HofXp4/6NO4MhKYndOvn57J5wC4WwSAUlJwNvvMHb/v3A2rUM5pgYznqrWhVo2RKoUcN0pe6SlMRjTg4/kbiFQlgkANWrA1dcwZvYyxfCW7e6K4TVJywiIaF+fS70npNjuhJrKYRFJCRERHBnbLddnFMIi0jIqF6dm6G6iUJYREJG5crlH6MdKhTCIhIyoqOBo0dNV2EthbCIhAw3toQDGqL2ww887t1rQSUiImdwzjnum/Id0H+nXj0eGzSwohQRkdPbu5cz5twkoBA+55z/ncRl70wi4kyFhe7bkTqg+IyO5tFtfTQi4kyFhf7ccYuAQti3iMaRI1aUIiJyeocPA1WqmK7CWgGFcEICj9u2WVGKiMipFRdztpxvDQm3CCiE4+K4XqrbphGKiPPs3MnuiJQU05VYK+BLaklJCmERsV9WFo/JyWbrsJpCWERCQlYWF/FRd8RJFMIiEgzZ2dziKCrKdCXWsiSEd+wAjh2zohwRkbJlZbmvKwKwKISLi4Ht260oR0SkbNnZ7rsoB1gQwmlpPK5ZE+iZRETKtn8/sHEjcMEFpiuxXsAhnJAAnH8+sHChFeWIiPzeBx8ARUXADTeYrsR6lqz6kJ4OLFnCB0lExGozZwKdOgF165quxHqWhfAvvwBffWXF2URE/PbvBz75BOjd23Ql9rAkhNu25cw5dUmIiNV8XRE9epiuxB6WhHBEBHD99QphEbGem7siAAu3N0pPBzZsADZtsuqMIuJ1u3e7uysCsDCEr72W71SjRll1RhHxumHDgKpVgb59TVdiH8tCODYWePJJ4P33gbVrrTqriHjV6tXAu+8Co0cDNWqYrsY+lm5MNHAgZ7Q8+qiVZxURrykqAu69F2jTBhg0yHQ19rI0hKOigOeeA5YtA5Yvt/LMIuIlb73FT9RvvskL/25m+RadPXoAl14KPPII15QQEamIPXuAESP4ybptW9PV2M/yEA4LA8aOBb79Fhg50uqzi4ibHTkC9OrF1u/o0aarCQ5bNqu//HKOknjqKWDCBDvuQUTc5sgRoFs34IcfgEWLgJo1TVcUHJF2nXj4cOCnn4DBg4E6ddy58IaIWKN0AP/730C7dqYrCh5bWsIAuyVee419xH37AqtW2XVPIhLKvBzAgI0hDLBfZ8oUXqhLT+cDLCLik5kJXHWVdwMYsDmEASA6mgtwXHwxZ9XdcQdw6JDd9yoiTnbkCEdQXXghsHcv8NFH3gxgIAghDADnnst3uX/8A5g+nYvAq1Us4j0lJVyQJzUVeP114IkngPXr+WnZq4ISwgD7iO+8kw94aipbxYMGAZs3B6sCETGlqAj47DN2PfTtC1xyCZCRATz2GD8te1nQQtincWPgww/ZKp41i7unduwITJyobgoRN/EF75Ah3Aatc2cgNxdYvBiYN4/b14uBEAb8reKffuKCPzEx/LpuXeDWW7lV0i+/mKhMREpLTeUmvqmpZ/7ekhJg3z4uWVA6eOfPB265hQvyZGZyJIT42TZOuDxiY4F+/XjbuZOBPGkSMG0a/71WLf7y09L8x2bNgHPOYXBHRwPhRt5GRLwhNhZo3ZoBW1AAFBYC+fnA9u1AVhZv2dn+48GD/LmEBAZv797s79Xr9NSMhnBpDRrwaunDD7OvaP16HjMzga+/BiZP5hPgZOPG8V0X4JOk9DE/nz8vzpGayhf2f/7j/zv9npzt5ZeBf/2r7H+rW5crJ154IecEpKSwoXT++Qre8nJMCPuEhQEtWvBWWnExsG0b33GPHGHQ5uefOKwlJ8d/7NCBL+w2bYJVuZTHmjVsWd1/v//v9HtyvsceA5o356fPmBg2mpKTgbg405WFPseF8KmEhwNJSbydiq+j33f09WeJc/j6FmNjgbvu8n+t35Oz+T7BiPVCJoTLIybmxKOvP0ucJzqauyX4Xtj6PYlXqddGjIiO9vfdi3N99x1w3XVc41fsoRAWI2rW5E664my7dnGnHG3QYB+FsBiRksKLrOJs+fk8+rr4xHoKYTEiOZnjSsXZfF1GCmH7KITFiJQU4OefgcOHTVcip7NnD4ehRUWZrsS9FMJiREoKj1rAydkyMjg8LSzMdCXupRAWI5KTeVS/sLNlZpZv3Qg5ewphMaJGDSA+Xv3CTlZSwpZwWprpStxNISzGpKRozQgn272bC/KoJWwvhbAY07Ejx6AWFZmuRMrie4NUS9heCmExpk8fXn3//HPTlUhZMjKAyEh//73YQyEsxlxyCXdamTXLdCVSlo8/5hKVGp5mL4WwGBMWBvTqBcyZoy4Jp/nlF2DhQuBPfzJdifsphMWo3r3VJeFE06dzvYhbbzVdifsphMWotm2BRo3UJeE0kyZx9bQ6dUxX4n4KYTEqLIxboE+bxk0ixbyMDOCbb4D+/U1X4g0KYTHuoYc4MWD4cNOVCMBWcHw8kJ5uuhJvUAiLcbVrA6NGARMnnrgBqATf5s3cPPcvfwEqVzZdjTcohMURBg/mcKh779VICVOKi4GBA/mm+PTTpqvxDoWwOEJkJDB+PPDtt8A//2m6Gm96803gs8+Ad97RLsrBpBAWx+jQAbj9dmDYMGDnTtPVeMvmzcAjjwD33ANccYXparxFISyOMmYMUKUKg0BBHBy//QYMGMBuiDFjTFfjPQphcZTatYEVK4DCQgVxMBw+zFEQX30FvPeeuiFMUAiL4zRpoiAOht27+fh++SVXs+vUyXRF3qQQFkdSENtr82b2we/cySnj6gc2RyEsjlU6iC+8EJgwgcOoJDCffgq0bw+EhwOrVwMtW5quyNsUwuJoTZpwCm16OnDnnUC7dhzGJhW3bh3QvTvQpQt3NVm1CkhKMl2VKITF8erU4UWjlSvZKm7blpM7fvnFdGWhITeXQ/8uuoi7ZcyYwS6IWrVMVyaAQlhCyGWXAWvWAK+9xgV/UlKAIUMYKJpld6LiYk4Bf+ABoFkzYOlS4I03gA0buKNJuF75jqFfhYSUyEjgvvuATZu4vsH8+byqn5CgQM7LAz74ABg0CGjQALj0Ui7GM2wYL8Tdcw9QqZLpKuVkkaYLEDkbdeoAL70EvPAC8PXXXI941ixOfa5bl2vhpqaytZycDDRtCsTGmq7aGiUl7IrZutV/++wzYPly4OhRoHlz7oiRns4LcJF6lTuafj0S0sLDebGuXTvgxRf9gfzZZ8Ds2ZyM4NOgAUM5JYUhHh0NxMTwHCkpQL165v4fpR0+zHG78fHsVjh6FNi/H8jJ8YfukSP+769WDWjTBhg9mhfeUlKMlS5nwVUhPHGi6QrEpNKBDLDFuHcvkJXFW3Y2j99+y5ZkYSFv+fnA8eNmay9LTAxv0dEM2qQkoGNH4Lbb+OekJCAxkWEdFma6Wu/Zuxe4//7Az+OqEN6xgy/A1FTTlYgThIVxGnTt2pyYcCr5+Rw14DSpqe7pQnGjQ4c4Yucf/wgsc1wVwnFx/CinJ65URGws0Lq16Sok1BQW8njhhYFljqtGR8TE+B8YERE7+bImJiaw87guhEtfsBARsUteHo8K4VIaNQK2beMFGRERO+Xk8JiQENh5XBXCKSnsE96zx3QlIuJ2WVkM4ECvQbkuhAE+OCIidsrO5kSgQLkqhJs04TE722wdIuJ+WVnWTIxxVQjHxvLjgVrCImKnkhLmjFrCZUhJUUtYROy1dy+vP6klXIbkZLWERcRevoxRCJehRQsgI8M/hk9ExGrffQdERfmvQwXCdSGcns6ZLEuWmK5ERNxq9myga1drlkhwXQg3bcp1AGbNMl2JiLjRTz9x4Z4+faw5n+tCGAB69wYWL1aXhIhYb84cLpR/443WnM+1IZyfry4JEbHerFnsioiPt+Z8rgxhdUmIiB2s7ooAXBrCgL9LovT2NiIigZg1y9quCMDFIdyvH3fdHT3adCUi4ga//go8/zzQo4d1XRGAi0O4YUPg0Ue5+eOmTaarEZFQ98wz3NJo7FhrzxtWUv7Fd0Nuld6CAuC88zirZdkybYYoImdn/XqgZUtg5Ehg2LBy/1i5EsfVIQwACxcCN9zAwdU9e5quRkRCTUkJcMUVwK5dwLp1QOXK5f5RhbBPejqwdi2nM1epYroaEQklU6fyGtOyZcA111ToRxXCPlu2cE2JHj2AKVOAiAjTFYlIKNiwAejUibfZsyv84+UKYddemCutSRNg8mRg5kzg9ts5akJE5HQ2bGA3RL16wFtv2Xc/kfad2ln69GHfTr9+/Pq999QiFpGy+QK4Th1g+XKgZk377sszIQwAffvyqCAWkVMJZgADHgth4MQgPnYM+PvfrR14LSKha+VKoFev4AUw4JE+4ZP17QtMn84Ffpo3B959FyguNl2ViJjy88/AbbcBl1/OtWeCFcCAR0MY4Lvdxo3A1VcDAwYAl10GfP+96apEJJiOHwdee42NsSVLgIkTgS++CF4AAx4OYYBXPd9/H1ixgvPCL74YGDKEKyWJiHsVFwMff8zVFh94gN2TmzYBAwcC4UFORU+MEy6PY8eAceOAp54CjhwBOnbkSmw9ezKsRSS0FRcDX37JldBmzwZ27gTatgXGj2cDzAaarHE2DhwAPviAv6iPPuKYYl8g9+gB1K9vukIRKa+iIuCrr04M3nr12B3ZuzfQoYOtLV+FcKD27wfmz/cH8vHjQI0aXBAoOZnH0n8+91zTFYt4T1ERsH07kJ3Nreizsvx/3rIF+O03f/D26QO0bx+0LgeFsJUOHGAf0qZNJ/6i9+zxf09cHHdfjY4GYmKAW28Func3V7OI25SUcHRTcTHDtbCQ13OOHeO/R0ZyhqyvYZScDLRqBbRrF/y+XiiEg+PQIWDzZobyzp1cPrOwkLe6dYGHHjJdoYj79O8PJCWxwVO1KoeVJScDjRsziB1CIWxafj6QmWm6ChH3SU3lp06HUwiLiBikVdRERJxOISwiYpBCWETEIIWwiIhBFRnMob2KRUQsppawiIhBCmEREYMUwiIiBimERUQMUgiLiBikEBYRMUghLCJikEJYRMQghbCIiEH/D2MtmChf8HhFAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 65 graphics primitives"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link(attach_ribbon_band(PD,0,11)).sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "057d80b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 65 graphics primitives"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link(attach_ribbon_band(PD,11,0)).sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2e2a0989",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAGGCAYAAAAq4cW7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA2/klEQVR4nO3deXhMZ/8/8Pckkkwiaiml1iDDRGk1VLVailqqdoKiPC3aKt2LavV5tFpaHq2WPq0uum9iqcZSLV1QdAnVhcgiUftSEUsWkczvj8/vfCdBCDkz9z3nvF/XNdcJTc98TDLnPfd97sXh8XhARESkqyDVBRAREZ0Pg4qIiLTGoCIiIq0xqIiISGsMKiIi0hqDioiItMagIiIirTGoiIhIawwqIiLSWrmL+F4uYUFERGZzXOgb2KIiIiKtMaiIiEhrDCoiItIag4qIiLTGoCIiIq1dzKg/ootWWAjs3g2kpABpaUBmJpCbK49jx4D+/YGKFVVXKdLTgUWLgJo1gQoVgPBwoGpVIDoacLmA6tUBxwXHJxGR2RwXsXEih6dTiTweYMsW4KefJJRSU73hlJcn3xMcLKEUHg44nfJ3aWnqai5JrVoSsDk5QFaW/NsAIDJSQssIruhooF07oGFDtfUSBbgLfvxjUNElM8Jp/nwgPl7CKTgYqF+/+MXcOEZFASEh3v8/OxtISlJWfoncbiAiQr7OzQV27CgevsbXu3bJa3DttcCAAUBcHEOL6BIwqMh8v/1WPJyqVAH69JELdfv2QGio6gr94+RJYMUKeS2WLZPgvfZaeR0GDGBoEZUSg4rMs2MH8NBDwNKlxcOpQ4fiLSU7OldojRwJTJsm97mIqEQMKiq7nBzgxReBF16QAQUzZkhI2T2cSnLyJPDuu8DTT8vgi6lTgVGjpFuUiM7CoKKySUiQVtTu3cC4ccCTTwLly6uuKjAcPAhMnAjMmwe0aAH8739Aq1aqqyLSDtf6o0uTmyvdej17ymCIP/8Enn+eIXUxrrgCeOcdYP16oKAAaN0aePxx7yhCIiodtqjoLLm50rX3/ffAe+/JwADOHyqbggJg1iwJqtGjgdde42tK9P9d8J3ACb9UTNGQWroU6NhRdUXWEBwMPPYYUKmSDLIAGFZEpcWgov/DkPK9ESPkyLAiKj0GFQFgSPkTw4ro4jCoCAAwZQrw7bfA8uUMKX8YMUIGVYwaBdxwA3DnnaorItIXB1MQkpOBpk1l6PnkyaqrsZeBA6UVu3273L8isiHOo6Lz83iArl1l/bq//pIFY8l/du+WtQVHjABeeUV1NURKcB4Vnd/ixcDXX8tFkiHlf7VrA//5DzBnjizwS0RnY4vKxk6eBGJigGuukRUoSI1Tp4DmzYHLLwfWrOHACrIdtqioZNOnyzI/7HJSKzRUWlTr1gGffaa6GiL9sEVlU4WFQL16skTSa6+proYAGW3pcACrVqmuhMiv2KKic9u4UW7kDxyouhIyDBwIfPcdcOiQ6kqI9MKgsqn4eKBGDaBNG9WVkKFPH2lRLVqkuhIivTCobKiwEFiwAOjfn3sk6aRaNdkhOT5edSVEemFQ2ZDR7RcXp7oSOlNcHLv/iM7EoLIhdvvpi91/RGdjUNnQl18Cffuy209H1aoBt9wiPyMiEgwqm8nJAXbskK3RSU+xscC2baqrINIHg8pmduyQo8ultg4qmcsF7NwpK1YQEYPKdlJS5BgdrbYOKll0tIzMTE9XXQmRHhhUNpOaCpQvL4MpSE9Ga9f4UEFkdwwqm0lJkU/sXPhUXzVrykr2qamqKyHSA4PKZlJTeX9Kd0FBQMOGbFERGRhUNpOSwqAKBC4Xg4rIwKCykcJCWZGiXj3VldCFREUBf/+tugoiPTCobCQvT7aej4xUXQldSPnyMueNiBhUtmJc+LjlvP6cTgYVkYFBZSO5uXJ0OtXWQRfmdHp/XkR2V051AXTpCgpkUmhSkiy5s22bfL1nj3waz8mR7r68PBmOXq4c0L07kJUFZGfLOZKS1P4beveWlcLDw+XiHBkJ1K8vQ+hdLnlER8vfhYaqrdWfoqKAVq3k5xQRoboaIrW4FX0A8XiATZuA99+XrSCSk73L7ERGAjExgNsN1K0rF7fwcHncc48MeQbk/2/RAkhMlD/rsObf44/LYqy5uRKiO3bIMPrUVG+rIihILt5XXy0rjPfsCVSqpLJq3yr6c4qNVV0NkU9dcFYnW1QBYO9e4KOPJKC2bpVVJXr1kgAywqlWrYufxOt2ewNLJbf73K2GwkL5t6ekyCM1FVi/Hhg+XFpXnTvL/k1WDy0iu2NQaWz1amD6dGDVKrkw9+4NzJwJ3HqrdOOVVUSE3p/Wg4KA2rXl0b699+937wYWLpR9tYYPB0JCgC5dgLFj5UhE1sLBFBo6dgy4914JpMxM4I03gP37gU8/Bbp2NSekAlnt2sBDDwHr1gG7dgEzZgAHDshr06cPkJGhukIiMhODSjOrVgHNmgEffwz873+ybfyoUUDFiqor05MRWj/9BHz2GfDzz0CTJsBzz3HUHJFVMKg0cfy4tKI6dZJ13v74Axg92jsIgs7P4QAGDpRRjGPHAs88I4G/YoXqyoiorHgZ1MDJk9LNZ7SiVq2S4dh08SpUkPt6W7YAdeoA3boBs2aproqIysLmdzvUy88HBgyQ0Xw//KDHcHEraNJEBqNMnAg88oj83cMPKy2JiC4Rg0ohj0eGmH/9NbB8OUPKbA4HMG2afM2wIgpcDCqFnnoKeO89mSPVqZPqaqyJYUUU+BhUirzzjlxAZ84EhgxRXY21nRlWkZHAyJFqayKi0mNQKZCVBUyYIJNVH31UdTX2YITVP//Ia3777cCVV6quiohKg6P+FJg+XRYbnTpVdSX24nDIa+90AuPGqa6GiEqLQeVne/cCL78sXVA1a6quxn4qVwZefFGmAvzwg+pqiKg0GFR+NnmyrGg+frzqSuxr+HCgdWuZGJyfr7oaIroQBpUfJSXJIIpJk7gkkkpBQcBrr8nctTlzVFdDRBfCoPKjGTNkO47771ddCcXGypJVzz4rG0sSkb4YVH5SWAgkJAB33AGEhamuhgBgzBjg6FGZcE1E+mJQ+cnPP8uW6927q66EDFddJRtPxserroSIzodB5ScJCUCVKsANN6iuhIoaMABYsoTdf0Q6Y1D5ydKlspK33Tc91E1cnGxUye4/In0xqPxg507g99+BHj1UV0JnYvcfkf4YVH6wdKm0pLp0UV0JnQu7/4j0xqDyg40bgZYtOXdKV926Sfffli2qKyGic2FQ+UF6OhAdrboKKknjxnJMTVVbBxGdG4PKD9LTubW8zipWBKpVY1AR6YpB5WO5ubIQLYNKby4XkJKiugoiOhcGlY/t3CnHqCilZdAFREezRUWkKwaVj6Wny5EtKr2xRUWkLwaVj6WnA8HBQO3aqiuh83G5ZPffzEzVlRDRmRhUPpaRAdStyxUpdGeMymSrikg/DCofO3IEqFpVdRV0IdWry/Gff9TWQURnY1D5WG4u4HSqroIuJDxcjrm5ausgorMxqHwsL0+voHK7gcREOZKX8TNiUBHph3dOyqCgQIafp6YCx48DOTlAdjZw441A06byPbm5xTdKzM6WLelVSU4G/vhD7ptVrCi1XXGFjEqsUUO2abcj42e0fbv8jCIi1NZDRF4MqlLweICtW4E//wS2bZOg2bZNLvrn+gQ+e7Y3qIx7H4akJKBFC9/XfCmcTqBePQkt49GgAXDzzRJmVlauHDBnDjB2LNCzp2xVr9J336l9fiKdMKjOY/du4KOPgPff97aCrrhCus1uuAG46y7ZIqJRI2mdhIfLxd7h8J7j8OHiq3IbXW8qeTwyyi04WFqB+/fLMPqij3XrgA8/BE6ckH/P9dfLNiU9ekgIF/03WoVOm1rm58vvE7toiRhUZzl5Eli8WMJp9WoJnj59gJdeAlq1Ai6//OLO53QCWVneP0dEqP+0XlRkpKxz16zZ2f/N4wH27ZNNBRMSgGnTgKeeklZX9+5A375A+/bWDC3VCguB8uXZBUkEcDDF//F4gLlzgZo1gTvvlFbQW29Ja+Pjj4Hbbrv4kAIkqHTa5yg7G9i0SY4X4nDI6/GvfwELF0rrcOVKaVUtXQp07Ai0awds2ODzsm1Ht0E4RCoxqCADIjp1Au67T7YmT0sD1qwBRowALrusbOcOD5dWmi6Me2SXMqAjLAzo3FnuwaWnA8uXS2vxxhuBfv1kIAKZ4+RJ75B5IruzdVAZraimTWVgxMqVwNtvywACs9SuDezaZd75dOFwSCtz82bggw+AX3+Vbd3vuw84eFB1dYFv1y4uu0VksG1QHT0qrYP77gMGDZIh2507m/88UVGyOsWxY+afWwdBQdJVun07MGMGEB8v9/LYuiqb9HSuuE9ksGVQ5eYCvXvL6LuVK+VelK+2iTdWTTdWUbcqpxN45BHZzj0yEmjTBti4UXVVgYubbRJ52S6oCgqAoUOBn36SAQG+aEUVZZegMtSuDaxdK8P2O3QAli1TXVHgOXFCBq4wqIiErYLK4wEeekiGn3/+uQwC8LXq1eWmuF2CCgAqV5Yh7V26AL16AfPmqa4osHAPM6LibBVUU6cCr70GvPGGrD7gDw6H3GuwU1ABEs4LFsjIyZEjpZVFpcOgIirONkG1Zg0waRIweTIwapR/n7t+fdmXym6Cg4H//U9WfLj77tLN3SL5XQkLk7UXicgmQeXxAOPHAy1bAk8/7f/nb9xYBhl4PP5/btWCg4F335XlqJ58UnU1gWHLFtlx2K4LBBOdyRZvhUWLZPDE9Olq3vxdugB//y2L2tpRo0bA888Dr77KLsALKSyUAShdu6quhEgflg+q/Hz5JN+1q6xLp0K7drJu29Klap5fBw89xC7A0khMBA4ckLUUiUhYPqjeeQdISQFeeEFdDU6nDINPSFBXg2pGF+DOncCbb6quRl8JCTJqsk0b1ZUQ6cPSQZWdLYMnhg4FrrlGbS09esgEWDsvL9SokbwO77+vuhJ9JSTI0lTluK8B0f+xdFB99ZV0o0yapLoSoFs3OS5frrYO1YYNA377Dfj9d9WV6GfXLnltevRQXQmRXiwdVAkJQJMm8kleterVZQ28JUtUV6LWbbcBVavKQrZUXEKCtKQ4kIKoOMsGVUGBjJ7S6dPp0KHAl1/KtvZ2FRoKDB4sOyefPq26Gn2cOgXMnCmDKCpVUl0NkV4sG1Q//wwcOqRXUI0aJbvj2n0+0fDh0iX79deqK9HHm2/KRN/nnlNdCZF+LBtUCQmyI2/r1qor8QoLkwvRkiXAjz+qrkada6+VSdB27wY1HDsGPPus7KR81VWqqyHSj6WDqls3GRatk0GD5EI9frw9V6oAZP3D2Fhg2zbVlehh5kzg+HEZoUpEZ7NkUO3eLatA6NTtZwgKAl58EVi/Xu5X2ZXbzaACgP37JagefBCoU0d1NUR6smRQGRfAFi3U1lGSTp2AW2+V1Rr271ddjRoxMbLn0uHDqitRp6AAuPdeICQEeOIJ1dUQ6cuSQZWeLi0XnT+hvvOOjHq77TbrblN/PjExckxKUluHKh4PcP/9MjL1o49kNQoiOjfLBlXt2vJJVVd168qE5PR0oE8fIC9PdUX+ZawObtfuv2eflZF+b78N3H676mqI9GbZoAqETeeaNpX7VD/+KEO2CwtVV+Q/YWFAgwb2DKo335SBE1Onykg/Ijo/BpVibdsCn3wCzJ8v9ytyclRX5D8uF7Bjh+oq/MfjAebNA0aPBh54gPeliEqLQaWBvn2lC+iDD2To+saNqivyj8hI4ORJ1VX4x759QK9ewIgRwF13AS+/LMP0iejCLBdUJ07IihSBFFSA7NO0eTNw2WWyxcO4cdZvXUVEWP/f6PEAH34oa07+/DPwxRfyoUS3+X1EOrNcUO3eLcd69dTWcSmaNJH5VVOnym64114LfPutdScGh4dbO6jS0qQVNWyYDJjYulX+TEQXx3JBZeweGxmpto5LVa4cMGGCt3XVsaOs/j5limw6aCVjxgCzZ6uuwlxZWTL1oG1bIDpaWlGLF8sQ9CpVVFdHFJgsF1S5uXJ0OtXWUVZNmsi9qtWrpSvwxReBqCigfXvgvfeAo0cVF2iCpk2BG29UXUXZnToFrFwpq8LXqCGLDzudEk47dgC9e6uukCiwWW4fUWM+UliY2jrMEBQEdOggjzlzgEWLZHfcu++WG/K1asnEWbdbjsbXNWrwRr0vZGXJBOWkJBlWv22bfJ2WJqtMxMR4d5SuVUt1tUTWYbmgKiwMzPtTFxIZKfc6hg0D/v4bWLPGe8H89ltg7lwgP1++NyRE7v8Yj7Q0CT3Ae08oJ0e6SVWuDJGTI1tbREVJnaq43cUHdhjHoUOB776T1yknp/ik7Hr15P/r1k0CqmVLuafIDwhE5rNcUFWuLPdysrJUV+I7devKRbSo/HzpZkpKAvbskQtrTo50hQYV6eDNyPAew8P1XQ/RnxITZTX3oq9NmzZyf9DlktcpIkLuMbndskVJ+fIqKyayF8sFlV2FhMgFtHHj839fVJT36HbLRVoVnVpUQPHXBpDuVSJSj0FlM0YgGK2E2Fh1tWRnSx1G15tqRV8bItKH5Ub9UeBISpKuR7uuoE5EpcOgIiIirTGoiIhIawwqIiLSGoOKiIi0xqAiIiKtMaiIiEhrDCoiItIag4qIiLTGoCIiIq0xqIiISGsMKiIi0hqDioiItMagIiIirTGoiIhIawwqIiLSGoOKiIi0xqAiIiKtMaiIiEhrDCoiItIag4qIiLTGoCIiIq0xqIiISGsMKiIi0hqDioiItMagIiIirTGoiIhIawwqIiLSGoOKiIi0xqAiIiKtWS6o3G4gMVGOpDf+rIioNMqpLqCsjh0DDhwAcnKA3Fzg6FGgsFB1Vfpxu4GICHmdADlmZwNJSepqyskBMjLkGB6urg4dXxuiS3XwILB7N9CoEVCpkry3qlcHLrtMdWWXLiCC6tgxICVFHqmpxY+HDqmuLjAkJgKxsRIMgBzDw4EWLVRWpQe+NmQH1aoBLhcQHV386HLpH2LaBlVGBhAfL49ffvH+fdWq3he4a1f5umZNubCEhwMej7SqIiNVVa4no3stKsp7NLreVDFaVFFR6ltUgF6vDdGlOnECOHJErouAvM/27vV+uE9OBpYvBw4f9v4/110HxMXJw3gf6ESroDoznJxOoFs3YMwY4KqrJJQqVVJdZWAzAiE8XLq7YmPV1tOmjdrnL0q314bIl44elfD66y/gyy+Bf/8bGD9ez9DSYjDF2rXAjTcC9evLi1WnDvDpp9Ktt3AhMHw40LJl6UIqOxvYtEmOpLfCQuDUKdVVeOlUC5GvVaok19Xhw+U6e+iQXHfr1JHrcP36cl1et051pYqDav9+YNgwoG1boKCgeDgNGnRp3XdJSXJvgTfC9Td+PHDNNaqrEB4PcMMNqqsgUicyUq67RUPr9Gng5pslzA4cUFebkqA6fRp45RWgcWPpK33rLWDDhksPJwpMoaH6tGLy8+X4zDMcLk9khNbGjXJ9XrZMRhG++qpcv/3N70H166/S4nnkEWDwYLmxN3IkEKRFJyT5U2gokJenugphBKbLJfeniEiuyyNHAtu3A3fcATz8sFy//T3QyK/xsH490KEDEBwM/Pwz8PrrQJUq/qyAdHLFFdKdoOIT2pn27pVj9epq6yDS0eWXA2+8Idft4GCgfXvpBfMXvwXV+vUynPzaa4E1a+QmHtlbo0YSUsb8JZWSk+XYqJHaOoh01rKlXL+bNwe6dPFfWPklqIqG1LJlvA9FwggFIyRUSk6WLj9j7gkRnVtkpIwt8GdY+TyoGFJUktq1Zc6SLkHVqBHvlRKVhr/Dyqdvy127GFJUsqAgGbygU1ARUekUDauuXeV67ys+DapHHwXKl5dZzwwpOpfmzdVPKMzNlZVQdJnTRRQoIiOBhATpNn/sMd89j8+C6ptvgAULgJkzgYoVffUsFOh69wb++EPWIFPlm29kfbQ+fdTVQBSoKlYE/vtfWfpu1SrfPIdPgiovDxg7FmjXTsbeE5WkSxf5NLZwoboaFi4EYmLkQUQXb/BgWWFo7FjfTOL3SVC9/DKQlgbMmQM4HL54BrKKiAhZeFhVUOXnS9d0v35qnp/IChwOud6npsr132ymB9WuXcCUKcCDDwJNm5p9drKifv1kxZJt2/z/3MuWAZmZDCqismrWDHjgAbn+mz2wwvSgeuMNWRpn8mSzz0xW1acPUK8e8NRT/n3eggJg0iSZZc+BFERlN3kyEBICzJ1r7nlNDSqPB5g/H+jbV/8dI0kfYWHAc88BixfLvDt/ef992YvnxRfZRU1khooV5YPn/PmSB2YxNai2bJE+yrg4M89KdjB4sLRqxo839xe8JNnZsufOgAGyURwRmSMuTkbx/v67eec0Naji44HKlYGOHc08K9lBUBAwfTrw44/ArFm+fS6PR1aBPngQeP553z4Xkd107Cg5EB9v3jlNCyqj269PH+mjJLpYnTsD48YBjz8OrFjhu+d59VXZY2fuXCA62nfPQ2RHoaEyP9LM7j/TgordfmSGadOA228HBg6U+0dm++orWTHlsceAu+4y//xEZH73n2lBtWABu/2o7IKDgY8/BqKiZML4N9+Yd+558+ST3m23yQAKIvINo/tvwQJzzmdaUG3aBLRpw24/KrsKFYDvv5dBDl27SiurLF0IeXnAvfcCI0YAw4bJmyc42LRyiegMoaGSB5s2mXM+04IqJUVWwiYyQ5UqwNKlMrfqySeBG2+UP19MYOXnyxD0a66R49tvA2++CTidvqubiITLZd4anqYEVX6+7NLKoCIzBQcDzz4LrF4tX/foIVvGvPaa3BMtKDj7/zl1Cti4UUYQNmoE/OtfQOPGwE8/SYuKiPwjOhpIT5ddvMuqXNlPAezcKcUwqMgXOnSQ1SPWrJFuwIcflt+3ChWAq64Cyv3/3+LcXFmJPS9PWk29ewNLlgBXX62yeiJ7crnkfbpzJ9CwYdnOZUpQpabKkUN9yVccDhlc0a6dTNb95RdZxSIpyfs9wcHAkCHSTdi8ufSTE5EaRh6kpmoSVCkpclGoU8eMsxGdX0SEN7SISE9168rgupQU2c6nLEy5R5WaCjRowJFUREQkgoMlF4wet7IwJajS0tjtR0RExUVHSz6UlSlBdeyYTO4iIiIyVK4s+VBWpgRVbi7nphARUXFOp+RDWTGoiIjIJ8wKKlNG/eXkAFlZMmw4IsKMM5Kv+GOvJwo8BQXA33/LCK3UVJmoeeKEXGRycmTO2ujRqqv0+vJLWfC0fHnZeNPpBK68Eqhf3/uoXp0bYqpWrpw52WBKUH32GdCyJfDQQ0BsrBlnJF/YuVN+TmRvhw8DCQlyoTeCaccOWWEGkItLvXqyW6vTKY/sbKBFC7V1n+n66yWk8vIkTPfsAf75x/vfnU5Z3Lh+fbmp36ED0KmThBv5x5Ahsr9cUlLZssGUoOKnlsBgdM++/DLgdquthfzr8GFg8WLZzO7bb6VlHR0tj65dZRWB6Gg51q3rXe3DkJ1dfHK1Dtzusz+lHz8urcEzHytWALNnS7B16AB07y6PunXV1G4XQSatJmtKUFFgMIKqVi120dpBVpZsXlc0nNq1A+bMkQ1Oq1cv/bkiIgKjt6RCBVky61zLZqWkyMLGCQnAgw8CY8bIgsVxcfLnChX8Xy+Vjqlb0ZPejKAy4+Ym6auwEHj3XWkd3XefrLc2Zw6wd68E1n33XVxIWYXLBTzyiLwGhw8Dn34qa0VOmSJL/MyeLYsak34YVDYSGiqPzEzVlZCvbN4M3HQTcPfdcj9m5057h1NJKlUCBg2STTpTUqQb8OGHgZgYuedeWKi6QiqKQWUjDod8cjRjSRPSS2YmMHasDJY5dkw2nvz4Y6B2bdWV6a9OHdn9ecsWaWHdcQfQqpWEPumBQWUz0dEMKqtJTJSBBR98AMyYIRdYLth78Zo2lWHva9bIcP22bYFVq1RXRQCDynbM3HWT1EtMBG69VYZgJyUBjz4qK1bTpbv5ZmDdOjl26wZ88onqiohBZTPR0bIbszFnhgKXEVKNGwMrVwI1a6quyDrKl5dNNwcPlrlAL72kuiJ74/B0mym66yZXvA9cZ4ZUxYqqK7KekBAZPXnllcBjj8lIwalTVVdlTwwqmzHCKSWFQRWoNm1iSPmLwwFMmyargE+YALRpA9x+u+qq7IddfzZTp44MUed9qsB06pR0RTVowJDyp3HjZAWPe+7h9A4VGFQ2ExwMNG8uw5cp8MyaJR8y3n2XIeVPDgfw1luyUO8jj6iuxn4YVDbUv7+sfXbihOpK6GLs3g08+6zMlzrXEkHkW7VryzqZ778PLFumuhp7YVDZUP/+sozS0qWqK6GL8dhjQGQk8Mwzqiuxr7vu8nYBZmWprsY+GFQ2VL8+cN11smApBYZVq+TnNWMGu/xUcjiAN98EDh4EPvxQdTX2waCyqbg4dv8FCo9H1qG76SZg6FDV1VCdOsBtt0kXIPkHg8qm2P0XODZtAv76C3j6ae79povhw4FffwW2blVdiT0wqGzK6P577z3VldCFzJ8PXH65bPhHeujeXeZWffCB6krsgUFlY48/LnNxVqxQXQmVxOORjQ/79j17111SJyxMVln/8ENZwJZ8i0FlY3Fx8in9gQe4maKuEhNlK/W4ONWV0JmGD5fNKFevVl2J9TGobMzhkJ1fd+4E/vtf1dXQucTHS7df+/aqK6EzXXcdUKuWbExJvsWgsrmYGNkaYupUWVWd9MFuP705HLLRYlKS6kqsj0FFePppoEoVGQLt8aiuhgxJSdLt17ev6kqoJDExwLZtqquwPgYVITJS1pBbsgR48kmGlS62b5fjNdeorYNKFhMDpKXJYsHkOwwqAiDzql56CXjhBYaVLlJT5UNEjRqqK6GSuN0y6i81VXUl1saeb/o/xqrQjz4qx6lTOcFUJWPPMP4M9BUTI8dt24AmTdTWYmUMKiqGYaWP1FRubqm7atVk4i8HVPgWg4rOUjSs/v4bmDmT3U8qpKRwbT/dORxAvXqyBQv5Du9R0Tk98ogsD7NypWx5/sorwOnTqquyj5wcYNcutqgCQUSE/LzIdxhUVKI77wSSk4HBgyW4WrQA1q5VXZU97NghR5dLbR10YeHhDCpfY1DReVWpArz+OvDzz4DTCbRtK8H13Xdc48yXjK6kunXV1kEXxqDyPQYVlUrLlsCGDcBbbwHr18sagTVrAqNHM7R8wVh7MSJCbR10YQsXAl98oboKa2NQUakFBQEjR8pqCT/9BAwbJiuvFw2txYtl7yR+wiwb4/VzOtXWQRcWGirvDfIdjvqji+ZwAK1ayWP6dOCXX2RNuvh44I03vN9Tu7YMBnC55BEdLQushofLBdjplBFTISFq/z06MlpUDKrAsHevbP1h/G4zuMzFoKIyOTO0Dh6UYdWpqXJMSZEg++STc297/8UXsrU3ebndcm9qwAAgP1+CPDubc3V01qpV8e7viAigYcOzP6i5XMCVVzLILhaDikzjcADVq8vjppuK/zePR0Ls6FFpLeTmAlu2AL17q6hUb4mJQKVKsrPvhAlAbKyEVIsWqiuj85kxQ7rAc3OBzExZAzAlRX6OO3d6lyULDweuvRbo10+WLuOAmQtjUJFfFA0xQ7NmMkiDinO7z249ud0SYKQvt7vkwS95eXJv1+hl+OEHYOJE4LHHgNatpfXcvz97F0rCoCJlIiKktUAXxtdKX6Xplg0LkyBzu+XPjz4KZGUBCQlyb/eJJ+TvWreW8OrXj0uXFcWeUiKiMjC6ZS/2HmLFirJE1pIl0i3+4YdAhQpAXBzQpYt3mxdiUBERKWeE1tdfSysrLU26xidOBE6eVF2degwqIiKNdO8ucxEnTZINTd1uYNEi1VWpxaAiItKM0wn8+9/A1q3eEYKzZqmuSh0GFRGRpurXl3tYEybIwtB2DSuO+iMi0pjDAUybJl8be8U9/LCycpRgUBERac7uYcWgIiIKAGeGVZUqsjC0HfAeFRFRgDDCasgQCat//lFdkX8wqIiIAojDAcycCZw+DTz5pOpq/INBRUQUYKpXB557TjYy/eUX1dX4HoOKiCgAjR4NXH01MGYMUFiouhrfYlAREQWgcuWA116TFtU776iuxrcYVEREAapNG1kj8Nlnrd2qYlAREQWwUaOA3buBn35SXYnvMKiIiAJYmzZAjRqyr5VVMaiIiAJYcLDsDhwfb93uPwYVEVGAi4uzdvcfg4qIKMBZvfuPQUVEFOCKdv95PKqrMR+DiojIAjp3lu6/PXtUV2I+BhURkQU0aiTH1FS1dfgCg4qIyALq1weCgoCUFNWVmI9BRURkAaGhQL16bFEREZHGXC62qIiISGPR0WxRERGRxlwuCSqrrVDBoCIisojoaCAnB9i3T3Ul5mJQERFZRNWqcszMVFuH2RhUREQW4XTKMTdXbR1mY1AREVlEeLgcGVRERKQltqjOY+xYM85CRERl4XDIpF+HQ3Ul5jIlqI4eBQYPBtxuM85GRESX4tQpYOdOWU3dSkwJKqcTqFgRiIgw42xERHQp8vLkGBamtg6zmRZUVusTJSIKNMZ12LhXZRWmBFVEBHDihBlnIiKiS2Vch63Wu2VKUNWpI/2iRESkjnEdrl1bbR1mMyWo6tcH0tPNOBMREV2q9HTgiiuA8uVVV2KucmacpH594NAhaXZGRppxRiKyAo8H2L4dWL8eOHDA+/cREUCrVkBsrPVu/KuUni7XY6sxLagAICMDaNrUjDMSUSDbsAF46SXgu++Af/6ReT2XX+6d33P8uNz4DwsDrrsOGDlSpriEhKitO9BZNahM6/oD2P1HZHfffgu0bw/ceCPw11/AmDHAypUy1/LQIeDgQXkcOwb88gvw4otAhQrAv/4FNGoEvP66d4g1XbyMDAZVia68Uj4ZZWSYcTYiCjSnTgEPPgh07CghtHAh8OefwDPPAJ07A5ddVvz7Q0KAli2Bhx4Cli8HtmwBWreWVW7atgV27VLz7whk+fnA7t0MqpJPEiTLdrBFRWQ/+/YBHToAb7wBzJkD/Por0LevXBdK6+qrgU8/BTZulPO1aCHdhlR6f/8tGyYyqM4jJgZITDTrbEQUCHbvlntM6enADz9IV19Z1pm77jq5jlx9NXDrrdIyo9Ixrr9WXMrOtKC67Tbgxx+BI0fMOiMR6ezkSaBnT1lX7pdfgBtuMOe81aoBX30F9O8PDBsGbN5sznmtLiEBaNbMenOoABODqnt3oKBAfsGIyNoKCyVEkpPlAlmzprnnL1cOeO89oEkTCUOrba1utoICudfXo4fqSnzDtKCqVUvmRCQkmHVGItLVrFnA4sXAxx9LN50vhIcDS5ZIKN5xh8zJonPbsEF6sxhUpdCjB7BihYw+ISJrOnIEePZZYPRooFcv3z5XzZrAu+/K/a8vv/TtcwWyhARZkaJVK9WV+IbpQZWVBaxbZ+ZZiUgnU6dKV9N//uOf5+vcWQZWTJwInD7tn+cMNAkJwO23X9xIy0Bi6j8rNlY+AS1ebOZZiUgXO3cCs2cDjz8un+D95YUXgG3b5L4VFZecLK+NVbv9AJODyuGQGeZvv82bn0RWNGuWbJL62GP+fd4WLYCBA4Fp03iv6kxTpgA1agBduqiuxHdMbyiOGyc3QSdPNvvMRKRSYSGwYIEEhorFp0eMAHbs4HD1on77TQa0TJ5svT2oijI9qCpVAiZNAt55B0hKMvvsRKTKL7/IBN9+/dQ8/y23AJUrcxJwUU88AbhcEuJW5pNbb/ffL5POnnrKF2cnIhUWLZLJuDffrOb5Q0JklOGiRWqeXzerV8uCv9OmybwzK/NJUIWFSb/pokUyvp+IAt+iRUDv3rIShSr9+klPzdat6mrQQWEhMGGCLOTbp4/qanzPZ4MZhwwBrrkGuOsu2Y+GiAJXZiaQmiqLz6rUvr0cf/1VbR2qTZkia/u9+GLZ1lYMFD4LqqAgID5eJgd27w5kZ/vqmYjI15KT5di4sdo6ypeX2wrbt6utQ6U335TBE88/L1ui2IFPp4e5XMCyZcAff8hIIU7WIwpMRlC5XGrrAGSDRaMeu1myRFYEGTtWJkDbhc/nMV93nYzS+eor4N57OQeCKBAlJ8tkfhXD0s9k16D68Udg0CDZ62vWLHt0+Rn8suBGly7AvHnyuP9+dgMSBZrkZAkIHTRqBKSkyIACu1i5UlaeaN0a+PBDtQNaVPDbylB33ik7gL73HtC8uXw6IKLAsGcPULeu6ipE3bpATo4M8LC6rCxg1Ciga1egZUvgiy8Ap1N1Vf7n1yUM771XZlJXrSpzMR59lK0rokCQl6fPBdKo49QptXX42sqVQNOmwOefywCKlStl+So78vtau40bA2vXAjNmAK+/Lq2rhAQOtCDS2alTQGio6iqE0eWXlaW2Dl9JSwNGjpRWlNsN/PmntKrsdE/qTEoWhQ8OlkUtf/tNVmDu2ROoU0dWZP7jDxUVEdH5LFwoy/XooFIlOVopqLKyZDHvm28GoqNlTcW5c4Gvv9any1UlpbuXGK2rxERgwADg/fdlt9DYWOCVV+SGaUGBygqJCJCLZ61aqqsQ5cvLMSREbR1l9c8/sn38HXfI6uf33CMLy378MbB3r/zZzq2oopSvEOVwSDDFxkp34IoVEljjxgEPPyzdDY0aATEx0gw2jjVryirtERHWX+eKiAJLYSGQmyuDPrKyvHtGJSXJcds24PBh+d6YGJnAO3SoPh8GdKPVJT40VBad7NVLVrRITCz+g127Fti//+z/LybGu/ZXTk7xY3Y2V3GnwOJ2AwcPFv871b/HOTlARgYQFSUfEFVxu/V5j7vd8kE5JaX438+ZAzzwwNnf73RKL1JMDNCxoxybNpWjVVtOGRnmnEeroCqqShWgUyd5FJWZKb+Uhw7JL2hOTvF9WIwXJiMDaNNGvrdFC39VTVR2iYnAunXytTFBnr/HIjFRn/d4YqL0BM2bV/zvb7lFRulFREioR0bKih716ll3q/iSmLXbu7ZBVZLKlYEbbij5v0dFFT+63fILRRQo3G7vDfToaO/fqfw91rFFpfo97nbL8Yor5N668eemTeVBEtaNG3tfm0sVcEF1IcabyDhGRMinHqJAYixVZNx/1eH3uE0btc9v0O09HhkpPycr77B7qU6flsZFWV8bmzVEiQLD5ZfL8dAhtXUYRo2SXbvpbE6nt5VHxeXkmDNRnEFFpKEGDeS4Y4faOgzffSf7UdHZqlYFDhxQXYWeDhzwfugqCwYVkYbq1ZORYLoElU4rU+gmOlpGKR85oroS/aSmmrM1DIOKSEOhobJaS1qa6kpk5GFmJlChgupK9GRciNniLC43F9i1i0FFZGkNG+rRotq/HzhxQp9tPnRjjMw8cz6V3aWlyYccBhWRhTVooMfFz9ikkEF1bpddJkPU2aIqzng9jCAvCwYVkaauvx7YskX9vY/kZJmoagzwoLO5XHp8qNBJSoqsy1ijRtnPxaAi0lS3brJm3MqVautITgbq1+dgivOJjmaL6kypqfK6mLE8FIOKSFO1agHXXCMrbKu0eXPZVxawOpcL2L7du1cWydJWZnT7AQwqIq3dfrvsKKBqu5sjR4AffpA6qGRt2wJHjwIbNqiuRA+ZmcD69UC7duacj0FFpLFu3WTfovXr1Tz/l19KSPbpo+b5A0WbNsCVVwLx8aor0cOSJbJ8Ur9+5pyPQUWksdatZbTdSy+pef6FC+UibMYNcSsLCpKL8oIF7P4DJLDbtJF9A83AoCLSWHAwMHEi8MUXwB9/+Pe5MzNlK3SzPhVb3YABwJ497P7LzAS++UZeD7MwqIg0N2SILKk0dap/n3f6dFkVfNAg/z5voGL3nzC72w9gUBFpLyQEeOIJ4PPPvTtZ+9quXcCsWcCjj7Lbr7TY/SfM7vYDGFREAeGuu2QI9JAhsoaar/3nP7K237hxvn8uKxk4ULr/lixRXYkaycnSXTxwoLnnZVARBYCwMGlRbdvm+/D44QfgvfeAf/9blgei0mvTBujaFXjkESA7W3U1/uXxAA88IIspjxhh7rkZVEQBonlzGf03Zw6waJFvniMlBejbF2jfHrj3Xt88h5U5HMCrrwL79gEvvKC6Gv9avFhaU6+84t192SwMKqIAMno00L8/MHSozHEy05EjQPfuQLVqcp8lJMTc89uFyyWt3unT7bOs0smT0oq8/XagRw/zz8+gIgogDgfw4YcyEbhPH+Ctt8w5b3o60KkTcPgwsHQpULmyOee1qyefBKpXBx56SLrErG7qVNnN95VXfHN+BhVRgHE65X7V6NHAPffIJ9ljxy79fAkJQGyszH9Ztcq89dnsLCJCLtrLl1t/uPoffwD//a+MTG3Y0DfPwaAiCkDBwcDs2cDMmcDcuRIuc+fK/JXS+v13YPhwoGdPWZMtMRG49lrf1Ww3vXrJpNc771S/sLCvbN0K3HqrLFo8YYLvnodBRRSgHA6Z55ScLF2B990nn2jHjpWFbM8cxn76NPDXX9J12LmzrMz+3XfAa6/JjXB295nL6Ka97TbpprVaWG3dKoNuqlcHVq82fwBFUQwqogBXu7YMJ09MlBvZy5ZJcJUvL+FTt6584q1QAWjaFBg2TLr5PvlEtgu//35z9gyis4WGAvPnWy+siobUt98CVav69vnK+fb0ROQvsbHymD1b5lutWwdkZQHHjwMnTkhgNW8uj0qVFBdrI0ZYDRggYbVoUWBvm+LvkAIYVESW43AATZrIg/RQNKx69pSBMFOmBFZ366lTMo9vyhTpYvZXSAHs+iMi8ovQUBkBOGMG8MEHQOPGwLvvBsa6gKtWAVdfDUyaJCNN1671X0gBDCoiIr8JCZEBMElJMm/t7ruBm24CNm9WXdm57dolrcBOnaSrb/Nm4OWXgYoV/VsHg4qIyM9q1gQ+/hj4/nuZA9eypSxd9dlncj9Rpfx84KuvZL0+t1taTx99JLU2a6amJgYVEZEi7dpJK+XVV4Hdu4E77pAlrPwdWkXDqXp1GaW4di3w+OPS+hsyRO3IUA6mICJSKCQEGDNGHhkZss7i/PkSWk4n0KWLzHmLjpZ1BF0uoEqVSw+O48dlDcKUFDlu3SrD5jMz5dz33w/Exck9KV2mLTCoiIg0ERUlrZjHH/eG1rJlsqbjvn3e76tUSUIlOlp2f46IkFBzOmW+3MmTMuE7J0eOe/Z4w+nAAe95qlSRc+gYTkVZLqiSkuSYmam2DiLyDeM9fuSI2jp8rWhoAdINmJrqDRyjRbRhg4SR8bj+emDjRm9whYXJLs3R0UDHjt6AM1pmgcByQWXMS6heXW0dROQbYWFyrF9fbR3+FhnpnbBtN5YbTGHMuNex+UpE5gmU1gCVneWCylgY8cwFOYnIGnJy5OjLRVBJL5YNKtVzEYjIN06elB6T0FDVlZC/WC6o6tSR486dausgIt/IyJD3eZDlrl5UEsv9qCMigFq1ZEQMEVlPSoqMWCP7sFxQATL0kkFFZE2pqfIeJ/uwZFC5XPLLTETW4vHIe5stKnuxZFAZLSqPR3UlRGSmfftkMAVbVPZiyaByuWRF4sOHVVdCRGYyekrYorIXywYVwPtURFaTkiJD0xs0UF0J+ZMlg6phQ6BcOSAxUXUlRGSmTZtk6SSnU3Ul5E+WDKqICODWW2XlYSKyhoICYNEioFcv1ZWQv1kyqADZPnnt2uJL4xNR4Fq3Dti/X7ajIHuxbFD16gUEB8snMCIKfPHxsiLF9derroT8zbJBVaWKdP/Nn6+6EiIqq4ICYOFCoH9/Lp1kR5b+kbP7j8ga2O1nb5YOKqP7j4MqiALb55+z28/OLB1UVaoAffsCL7wAHD+uuhoiuhRpacC8ecDdd7Pbz64cntKvMxSQCxL9/TfgdgNjxgAzZqiuhoguhscDdO8O/PknsG2bTD0hy7ngfuyW/3xSty4waRIwaxbw11+qqyGii5GQACxfLu9fhpR9Wb5FBQB5eUCzZrJP1bffyhIsRKS3nBygSROgcWNgxQq+by2MLSoACAsDXn0V+P574LPPVFdDRKXxwgvA3r3A7NkMKbuzRYvK0K8fsGYN8MMP8kmNiPS0ejXQrRswbhzw3HOqqyEfu+DHEFsF1aFDQMeOwMGD0gXIsCLSz+rVMoDilluAxYu5AK0NsOuvqGrV5E1wxRVAhw7A1q2qKyKiohhSdC62CiqAYUWkK4YUlcR2QQWcHVZr16quiMi+PB5ZeYIhRSWxZVAB3rBq0ABo2xYYNkzWEiMi/9m+HejSBRg0SIKKIUXnYtugAiSs1q0D3n5bJhU2bizD2E+fVl0ZkbWdPAlMnCjzG9PSZGJvfDxDis7NVqP+zufIEeCpp4C5c+XNM3OmdAtybTEi8+Tnyx5x48bJKNyJE4Hx4xlQNsfh6Rfr119lXcCff5aVLPr3l60FbriBoUV0KfLzpZs9Ph744gv5UNijhyyL1KCB6upIAwyqS1FYCPz4o7yxFiyQ/ayKhlbr1rJ9CBGd26lTMlexaDi5XPL+iYsDmjdXXSFphEFVVucKrdBQ+STocgHR0XI0vq5ThyFG9pCfD2RkACkp8khN9R4zMmRXXiOcBgwArr6aSyHROTGozFRYCGzYAGze7H1TpqQA6eneARghIcBll0mfu/F4/32+QSmw7dsHPPigDCXPy5MFY48dkzAC5Pe8YcPiH96uv57hRKXCoPKH06eBnTslvNLSZJPG3Fx5M+/ZA3z0keoKicxx111AVJQEU6VK3lCqVYv3cOmSMahUy84GkpJUV0FkDreb+0KR6RhURESkNS5KS0REgY1BRUREWmNQERGR1hhURESktXIX8b2cDUFERH7HFhUREWmNQUVERFpjUBERkdYYVEREpDUGFRERaY1BRUREWmNQERGR1hhURESkNQYVERFp7f8BtKdq3hLfJJ0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 70 graphics primitives"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link(attach_ribbon_band(PD,0,5)).sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1dce7750",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 65 graphics primitives"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link(attach_ribbon_band(PD,5,0)).sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "dc8d8b27",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 100 graphics primitives"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link(attach_ribbon_band(PD,0,2,twists=-11)).sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d9c6b971",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1320"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X=concordance_search(PD,max_twists=5)\n",
    "len(X)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69ccc4ce",
   "metadata": {},
   "source": [
    "A sanity check that they al have correct invariants:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b176b356",
   "metadata": {},
   "outputs": [],
   "source": [
    "for x in X:\n",
    "    if (snappy.Link(x).signature())!=0:\n",
    "        print(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "715f5203",
   "metadata": {},
   "outputs": [],
   "source": [
    "for x in X:\n",
    "    if snappy.Link(x).knot_floer_homology().get('tau')!=0:\n",
    "        print(x)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/Friend_search.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "4eea0ec6",
   "metadata": {},
   "source": [
    "This is the code that searchs for a friend."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1c1efe3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Imports\n",
    "import snappy\n",
    "import regina\n",
    "import csv\n",
    "import sys\n",
    "from IPython.display import display, clear_output #used as in-calculation feedback\n",
    "\n",
    "# for timing\n",
    "import time\n",
    "# for exponential function\n",
    "import math\n",
    "# for random choices\n",
    "import random\n",
    "\n",
    "#### Snappy extensions #####\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        try:\n",
    "            X = M.drill(d)\n",
    "            X = X.filled_triangulation()\n",
    "            X.dehn_fill((1,0),-1)\n",
    "            for i in range(tries):\n",
    "                if all_positive(X):\n",
    "                    pos_triangulations.append(X)\n",
    "                    if len(pos_triangulations)==number:\n",
    "                        return pos_triangulations\n",
    "                    break\n",
    "                X.randomize()\n",
    "        except (snappy.SnapPeaFatalError,RuntimeError):\n",
    "            pass\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "def better_is_isometric_to(X,Y,index=50,try_hard=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y appear to be different.\n",
    "     \"\"\" \n",
    "    for i in (0,index):\n",
    "        w=False\n",
    "        try:\n",
    "            w=X.is_isometric_to(Y)\n",
    "            if w==True:\n",
    "                return w\n",
    "        except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "            pass\n",
    "        X.randomize()\n",
    "        Y.randomize()\n",
    "    if try_hard:\n",
    "        pos_triang_X=find_positive_triangulations(X,number=1,tries=index)\n",
    "        pos_triang_Y=find_positive_triangulations(Y,number=1,tries=index)\n",
    "        for X in pos_triang_X:\n",
    "            for Y in pos_triang_Y:\n",
    "                w=better_is_isometric_to(X,Y,index=100,try_hard=False)\n",
    "                if w==True:\n",
    "                    return w\n",
    "    return w\n",
    "\n",
    "# Checking for knot complements\n",
    "\n",
    "def is_homology_solid_torus(manifold):\n",
    "    '''\n",
    "    Checks if the input manifold has homology Z.\n",
    "    '''\n",
    "    M=snappy.Manifold(manifold)\n",
    "    if M.homology().coefficients!=[0]:\n",
    "        return False\n",
    "    return True\n",
    "\n",
    "def is_knot_complement(manifold,index=2):\n",
    "    '''\n",
    "    Checks the short fillings to be S3.\n",
    "    '''\n",
    "    assert manifold.num_cusps() == 1\n",
    "    if manifold.homology().elementary_divisors() != [0]:\n",
    "        return False\n",
    "    try:\n",
    "        slopes = manifold.short_slopes(3.5)[0]\n",
    "    except RuntimeError:\n",
    "        slopes = []\n",
    "    (a, b) = manifold.homological_longitude()\n",
    "    slopes = [s for s in slopes if abs(a*s[1] - b*s[0]) == 1]\n",
    "    for s in slopes:\n",
    "        M = snappy.Triangulation(manifold)\n",
    "        M.dehn_fill(s)\n",
    "        if is_three_sphere(M,tries=index):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "\n",
    "def is_three_sphere(manifold,tries=2):\n",
    "    \"\"\"\n",
    "    True means the manifold is definitely S^3.\n",
    "\n",
    "    False means it is *likely* not S^3.\n",
    "    \"\"\"\n",
    "    T = manifold\n",
    "    order = T.homology().order()\n",
    "    if order == 'infinite' or order > 1:\n",
    "        return False\n",
    "    G = snappy.Manifold(T)\n",
    "    if G.solution_type(enum=True) == 1:\n",
    "         return False\n",
    "    for i in range(tries):\n",
    "        if T.fundamental_group().num_generators() == 0:\n",
    "            return True\n",
    "        F = T.filled_triangulation()\n",
    "        if F.fundamental_group().num_generators() == 0:\n",
    "            return True\n",
    "        T.randomize()\n",
    "    return False\n",
    "\n",
    "def better_length_spectrum(manifold,max_length=5.0,index=10,high_precision=False):\n",
    "    '''Computes the length spectrum of the input manifold up to the given max_length. \n",
    "    Index gives the number of tries and high_precision increases the precision.'''\n",
    "    M=snappy.Manifold(manifold)\n",
    "    if high_precision:\n",
    "        M=M.high_precision()\n",
    "    for i in range(index):\n",
    "        try:\n",
    "            return M.length_spectrum(cutoff=max_length,include_words=True)\n",
    "        except RuntimeError:\n",
    "            M.randomize()\n",
    "    return False\n",
    "\n",
    "#regina functions\n",
    "\n",
    "def to_regina(data):\n",
    "    '''\n",
    "    This function was written by Dunfield.\n",
    "    It sends a SnapPy triangulation to regina.\n",
    "    '''\n",
    "    if hasattr(data, '_to_string'):\n",
    "        data = data._to_string()\n",
    "    if isinstance(data, str):\n",
    "        if data.find('(') > -1:\n",
    "            data = closed_isosigs(data)[0]\n",
    "        return regina.Triangulation3(data)\n",
    "    assert isinstance(data, regina.Triangulation3)\n",
    "    return data\n",
    "\n",
    "def display_check(sig, tri):\n",
    "    iso_signatures.append(sig)\n",
    "    if len(iso_signatures)>maximum:\n",
    "        return True\n",
    "        #It stops if we have too many signatures\n",
    "    return False\n",
    "\n",
    "def drill_edges(T,index=0,verbose=False,cores=1,max_submanifolds=100,max_triangulations=10,randomized=False):\n",
    "    '''\n",
    "    Takes as input a regina triangulation and drills out edges and returns a list of its signatures.\n",
    "    '''\n",
    "    global iso_signatures\n",
    "    iso_signatures=[]\n",
    "    global maximum\n",
    "    maximum=max_triangulations \n",
    "    if index < 0:\n",
    "        ctr=0\n",
    "        while len(iso_signatures) < (-1)*index and ctr < 1000:\n",
    "            ctr+=1\n",
    "            T = randomise(T, 100, 2/T.size())\n",
    "            if not T.isoSig() in iso_signatures:\n",
    "                iso_signatures.append(T.isoSig())\n",
    "    else:\n",
    "        T.retriangulate(index,cores,display_check)\n",
    "    if verbose:\n",
    "        print('Found',len(iso_signatures),'triangulations')\n",
    "    drilled=[]\n",
    "    if randomized==False:\n",
    "        for sig in iso_signatures:\n",
    "            Y=regina.Triangulation3(sig)\n",
    "            for e in range(Y.edges().size()):\n",
    "                X=regina.Triangulation3(sig)\n",
    "                X.pinchEdge(X.edge(e))\n",
    "                if X.homology().isZ():\n",
    "                    X.intelligentSimplify()\n",
    "                    drilled.append(X.isoSig())\n",
    "                    if len(drilled)>max_submanifolds:\n",
    "                        if verbose:\n",
    "                            print('Number of submanifolds found:',len(drilled))\n",
    "                        return drilled\n",
    "    if randomized==True:\n",
    "        l=len(iso_signatures)\n",
    "        for i in range(max_submanifolds):\n",
    "            sig=iso_signatures[random.randint(0,l-1)]\n",
    "            Y=regina.Triangulation3(sig)\n",
    "            for e in range(Y.edges().size()):\n",
    "                X=regina.Triangulation3(sig)\n",
    "                X.pinchEdge(X.edge(e))\n",
    "                if X.homology().isZ():\n",
    "                    X.intelligentSimplify()\n",
    "                    drilled.append(X.isoSig())\n",
    "                    if len(drilled)>max_submanifolds:\n",
    "                        if verbose:\n",
    "                            print('Number of submanifolds found:',len(drilled))\n",
    "                        return drilled\n",
    "    if verbose:\n",
    "        print('Number of submanifolds found:',len(drilled))\n",
    "    return drilled\n",
    "\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "# functions for random walk\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "\n",
    "def choosemove(T, beta):\n",
    "    x = random.random()\n",
    "    if x < math.exp((-1)*beta*T.size()):\n",
    "        a = 1\n",
    "    else:\n",
    "        a = 2\n",
    "    # setup done\n",
    "    # go up (2-3)\n",
    "    # most triangles correspond to a valid move, no need to classify\n",
    "    if a == 1:\n",
    "        tri = random.choice(range(T.countTriangles()))\n",
    "        if T.pachner(T.triangle(tri),True,False):\n",
    "            S = regina.Triangulation3(T)\n",
    "            S.pachner(S.triangle(tri),False,True)\n",
    "            return S\n",
    "    # go down\n",
    "    elif a == 2:\n",
    "        # get all possible 3-2 moves\n",
    "        valid = []\n",
    "        for e in range(T.countEdges()):\n",
    "            if T.pachner(T.edge(e),True,False):\n",
    "                valid.append(e)\n",
    "        if valid != []:\n",
    "            S = regina.Triangulation3(T)\n",
    "            S.pachner(S.edge(random.choice(valid)),False,True)\n",
    "            return S            \n",
    "    # nothing worked\n",
    "    return T\n",
    "\n",
    "def randomise(T, steps, beta):\n",
    "    # initialise number of steps\n",
    "    st = 0\n",
    "    while st < steps:\n",
    "        st += 1\n",
    "        T = choosemove(T,beta)\n",
    "    return T\n",
    "\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "# end functions for random walk\n",
    "#####################################################################\n",
    "#####################################################################\n",
    "\n",
    "\n",
    "\n",
    "def search_for_friend(knot,effort='low',max_number_of_friends=1,Regina=True,SnapPy_dual_curves=True,SnapPy_length_spectrum=True,MCMC=True,verbose=False):\n",
    "    '''\n",
    "    This functions takes as input a triangulation of the exterior of a knot K and searchs for friends of K. \n",
    "    (If it is not a knot exterior it still searchs for a knot F on S3 such that 0-surgery on F yields the \n",
    "    homological filling on K.)\n",
    "    \n",
    "    Method:\n",
    "    First we create the 0-surgery K(0,1) of K.\n",
    "    Then we create a list of knot complements in K(0,1). We use the 6-theorem to check if that knot complement \n",
    "    has a filling to S3 and thus represents a knot F in S3. If that knot appears to not be isometric to K,\n",
    "    we return F. \n",
    "    WARNING: It is then not rigoursly proven that F and K are different. But that will usually be the case. \n",
    "    It needs to be double-checked for example using the volume or another knot invariant.\n",
    "    \n",
    "    There are three options to create the list of knot complements in K(0,1).\n",
    "    \n",
    "    (1) SnapPy_dual_curves=True: \n",
    "    This drills out dual curves of a triangulation of K(0,1)\n",
    "    (which only works if the triangulation yields a hyperbolic structure).\n",
    "    \n",
    "    (2) SnapPy_length_spectrum=True:\n",
    "    Uses the verified length spectrum computation of K(0,1) and drills out short geodesics from K(0,1).\n",
    "    \n",
    "    (3) Regina=True:\n",
    "    This creates a one-vertex triangulation of K(0,1) in regina and then drills out edges of that triangulation. Uses\n",
    "    Regina retriangulate function to go through Pachner graph in breadth first search\n",
    "\n",
    "        \n",
    "    (4) MCMC=True:\n",
    "    Same as (3), but the next triangulation is found by a random walk rather than by breadth first search in the Pachner\n",
    "    graph (as done by \"retriangulate\").\n",
    "    \n",
    "    If Regina is not installed put regina=False. In general it is recommended to use all three methods, since there\n",
    "    exist friends that can only be found effectively with one of the methods.\n",
    "    \n",
    "    \n",
    "    Options:\n",
    "    We can put effort='low','medium', 'high' to choose pre-chosen values of parameters to search for friends.\n",
    "    Or one can put effort=None and choose the parameters freely. See the documentation in the code for that.\n",
    "    \n",
    "    \n",
    "    \n",
    "    The other options affect the runtime and efficiency of the code:\n",
    "     \n",
    "     \n",
    "     -- \n",
    "    How fast the code will run depends of course heavily on the input triangulation. \n",
    "    The default options are choosen for maximal efficiency. But if one wants to search harder for friends one \n",
    "    should increase the parameters. The following options have turned out to run reasonable fast and find \n",
    "    most friends on reasonable small examples.\n",
    "    '''\n",
    "    \n",
    "    \n",
    "    \n",
    "    #We have the following parameters:\n",
    "    #General:\n",
    "    random=True #If true chooses random dual_curves, geodesics, edges to drill.\n",
    "    random_upper_bound=100 #Number of random elements that we drill.\n",
    "    exterior_index=2 #Number of tries to check if a drilled out object is a knot complement.\n",
    "    try_hard=False #If True it searches very hard for an isometry of a potential friend to K. \n",
    "    isometry_index=5 #Number of tries to check if two manifolds are isometric\n",
    "    \n",
    "    #For drilling dual curves:\n",
    "    max_segments=100 #Maximal number of segements in dual curves.\n",
    "    upper_bound_dual_curves=2000 #An upper bound on the number of dual curves that we check.\n",
    "    \n",
    "    #For drilling geodesics\n",
    "    max_length=5.0 #maximal length of a geodesic in the length spectrum.\n",
    "    high_precision=False #If true uses high precision to compute the length spectrum.\n",
    "    recursion_limit=50000 #The recursion limit for drilling out geodesics.\n",
    "    upper_bound_geodesics=2000 #Upper bound on the number of geodesics we check\n",
    "    \n",
    "    #For drilling edges with regina:\n",
    "    regina_simplify=False #Simplifies the input triangulation if set to True\n",
    "    regina_retriangulate_index=2 #The maximal difference of the number of simplices of a triangulation from the input triangulation.\n",
    "    regina_cores_used=1 #If this number gets increased regina uses more cores and the code runs quicker but might also crush your computer.\n",
    "    max_regina_submanifolds=5000 #The maximal number of submanifolds that regina creates.\n",
    "    maximal_number_of_Pachner_moves=250 #The maximal number of Pachner moves regina performs to create more triangulations.\n",
    "    \n",
    "        \n",
    "    \n",
    "    if effort=='low':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=1 \n",
    "        try_hard=False  \n",
    "        isometry_index=1 \n",
    "        max_segments=6 \n",
    "        upper_bound_dual_curves=15 \n",
    "        max_length=1.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=10000 \n",
    "        upper_bound_geodesics=15 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=0 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=50 \n",
    "        maximal_number_of_Pachner_moves=10\n",
    "        rounds = 10\n",
    "    \n",
    "    if effort=='medium':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=2 \n",
    "        try_hard=False  \n",
    "        isometry_index=2 \n",
    "        max_segments=25 \n",
    "        upper_bound_dual_curves=100 \n",
    "        max_length=3.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=40000 \n",
    "        upper_bound_geodesics=100 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=0 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=100 \n",
    "        maximal_number_of_Pachner_moves=10\n",
    "        rounds = 30\n",
    "    \n",
    "    if effort=='high':\n",
    "        random=False \n",
    "        random_upper_bound=100\n",
    "        exterior_index=2 \n",
    "        try_hard=False  \n",
    "        isometry_index=2 \n",
    "        max_segments=50 \n",
    "        upper_bound_dual_curves=250 \n",
    "        max_length=4.0 \n",
    "        high_precision=False \n",
    "        recursion_limit=50000 \n",
    "        upper_bound_geodesics=250 \n",
    "        regina_simplify=True\n",
    "        regina_retriangulate_index=2 \n",
    "        regina_cores_used=1 \n",
    "        max_regina_submanifolds=5000 \n",
    "        maximal_number_of_Pachner_moves=100\n",
    "        rounds = 1000\n",
    "        \n",
    "    if verbose:\n",
    "        print('We have choosen the following parameters to search for friends:')\n",
    "        print('random',random)\n",
    "        print('random_upper_bound',random_upper_bound)\n",
    "        print('exterior_index',exterior_index) \n",
    "        print('try_hard',try_hard)  \n",
    "        print('isometry_index',isometry_index) \n",
    "        print('max_segments',max_segments) \n",
    "        print('upper_bound_dual_curves',upper_bound_dual_curves) \n",
    "        print('max_length',max_length) \n",
    "        print('high_precision',high_precision) \n",
    "        print('recursion_limit',recursion_limit) \n",
    "        print('upper_bound_geodesics',upper_bound_geodesics)\n",
    "        print('regina_simplify',regina_simplify)\n",
    "        print('regina_retriangulate_index',regina_retriangulate_index)\n",
    "        print('regina_cores_used',regina_cores_used) \n",
    "        print('max_regina_submanifolds',max_regina_submanifolds) \n",
    "        print('maximal_number_of_Pachner_moves',maximal_number_of_Pachner_moves)\n",
    "        print('number of rounds for random walk',rounds)\n",
    "        print('--------------')\n",
    "\n",
    "    #M is the knot exterior and K the 0-filling\n",
    "    M=snappy.Manifold(knot)\n",
    "    K=snappy.Manifold(knot)\n",
    "    if is_homology_solid_torus(K)==False:\n",
    "        raise ValueError('The homology of K is not Z and thus it is not a knot in S3.')        \n",
    "    K.dehn_fill(K.homological_longitude())\n",
    "    \n",
    "    #Lists of possible knot exteriors and friends\n",
    "    possible_knot_exteriors=[]\n",
    "    friends=[]\n",
    "    \n",
    "    ##### SNAPPY DUAL CURVES ######\n",
    "    \n",
    "    if SnapPy_dual_curves:\n",
    "        dual_curves=K.dual_curves(max_segments=max_segments)\n",
    "        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We check dual curves with SnapPy and search for a friend.')\n",
    "            print('Number of dual curves:',len(dual_curves))\n",
    "            \n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all dual curves.')\n",
    "            for c in dual_curves:\n",
    "                try:\n",
    "                    E=K.drill(c)\n",
    "                    E=E.filled_triangulation()\n",
    "                    if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                        if is_homology_solid_torus(E)==True:\n",
    "                            already_known=False\n",
    "                            for X in possible_knot_exteriors:\n",
    "                                if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                    already_known=True\n",
    "                                    break\n",
    "                            if already_known==False:\n",
    "                                if verbose:\n",
    "                                    print('We found a new potential knot exterior:',E)\n",
    "                                possible_knot_exteriors.append(E)\n",
    "                                if verbose:\n",
    "                                    print('Checking for knot complement:',E)\n",
    "                                if is_knot_complement(E,index=exterior_index):\n",
    "                                    if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                        already_known=False\n",
    "                                        for X in friends:\n",
    "                                            if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                already_known=True\n",
    "                                                break\n",
    "                                        if already_known==False:\n",
    "                                            if verbose:\n",
    "                                                print('We found a friend:',E)\n",
    "                                            friends.append(E)\n",
    "                                            if len(friends)>max_number_of_friends-1:\n",
    "                                                if verbose:\n",
    "                                                    print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                    print('Number of friends found:',len(friends))\n",
    "                                                return friends, dual_curve.index(c)  \n",
    "                    if c.index>upper_bound_dual_curves:\n",
    "                        break\n",
    "                except:\n",
    "                    pass\n",
    "                    \n",
    "        if random==True:\n",
    "            if verbose:\n",
    "                print('We check a random collection of dual curves.')\n",
    "            for i in range(random_upper_bound):\n",
    "                try:\n",
    "                    c=dual_curves[random.randint(0,len(dual_curves)-1)]\n",
    "                    E=K.drill(c)\n",
    "                    E=E.filled_triangulation()\n",
    "                    if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                        if is_homology_solid_torus(E)==True:\n",
    "                            already_known=False\n",
    "                            for X in possible_knot_exteriors:\n",
    "                                if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                    already_known=True\n",
    "                                    break\n",
    "                            if already_known==False:\n",
    "                                if verbose:\n",
    "                                    print('We found a new potential knot exterior:',E)\n",
    "                                possible_knot_exteriors.append(E)\n",
    "                                if verbose:\n",
    "                                    print('Checking for knot complement:',E)\n",
    "                                if is_knot_complement(E,index=exterior_index):\n",
    "                                    if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                        already_known=False\n",
    "                                        for X in friends:\n",
    "                                            if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                already_known=True\n",
    "                                                break\n",
    "                                        if already_known==False:\n",
    "                                            if verbose:\n",
    "                                                print('We found a friend:',E)\n",
    "                                            friends.append(E)\n",
    "                                            if len(friends)>max_number_of_friends-1:\n",
    "                                                if verbose:\n",
    "                                                    print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                    print('Number of friends found:',len(friends))\n",
    "                                                return friends \n",
    "                except:\n",
    "                    pass\n",
    "                                        \n",
    "##### SNAPPY LENGTH SPECTRUM ######\n",
    "    \n",
    "    if SnapPy_length_spectrum:\n",
    "        sys.setrecursionlimit(recursion_limit)\n",
    "        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We check short geodescis with SnapPy and search for a friend.')\n",
    "        \n",
    "        # Compute the length spectrum\n",
    "        spec=better_length_spectrum(K,max_length=max_length,index=10,high_precision=False)\n",
    "    \n",
    "        if spec==False:\n",
    "            if verbose:\n",
    "                print('We could not compute the length spectrum of the 0-surgery.')\n",
    "        else:\n",
    "            if verbose:\n",
    "                print('Number of geodesics in the length spectrum:',len(spec))\n",
    "            \n",
    "            if random==False:\n",
    "                if verbose:\n",
    "                    print('We check all geodesics.')\n",
    "       \n",
    "                for c in spec:\n",
    "                    try:\n",
    "                        E=K.drill_word(c.word)\n",
    "                        E=E.filled_triangulation()\n",
    "                        if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                            if is_homology_solid_torus(E)==True:\n",
    "                                already_known=False\n",
    "                                for X in possible_knot_exteriors:\n",
    "                                    if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                        already_known=True\n",
    "                                        break\n",
    "                                if already_known==False:\n",
    "                                    possible_knot_exteriors.append(E)\n",
    "                                    if is_knot_complement(E,index=exterior_index):\n",
    "                                        if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                            already_known=False\n",
    "                                            for X in friends:\n",
    "                                                if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                    already_known=True\n",
    "                                                    break\n",
    "                                            if already_known==False:\n",
    "                                                if verbose:\n",
    "                                                    print('We found a friend:',E)\n",
    "                                                friends.append(E)\n",
    "                                                if len(friends)>max_number_of_friends-1:\n",
    "                                                    if verbose:\n",
    "                                                        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                        print('Number of friends found:',len(friends))\n",
    "                                                    return friends  \n",
    "                    except:\n",
    "                        pass\n",
    "                    if spec.index(c)>upper_bound_geodesics:\n",
    "                        break\n",
    "            if random==True:\n",
    "                if verbose:\n",
    "                    print('We check a random collection of geodesics.')\n",
    "                    \n",
    "                for i in range(random_upper_bound):\n",
    "                    c=spec[random.randint(0,len(spec)-1)]\n",
    "                    try:\n",
    "                        E=K.drill_word(c.word)\n",
    "                        E=E.filled_triangulation()\n",
    "                        if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                            if is_homology_solid_torus(E)==True:\n",
    "                                already_known=False\n",
    "                                for X in possible_knot_exteriors:\n",
    "                                    if better_is_isometric_to(X,E,index=isometry_index):\n",
    "                                        already_known=True\n",
    "                                        break\n",
    "                                if already_known==False:\n",
    "                                    possible_knot_exteriors.append(E)\n",
    "                                    if is_knot_complement(E,index=exterior_index):\n",
    "                                        if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                            already_known=False\n",
    "                                            for X in friends:\n",
    "                                                if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                                    already_known=True\n",
    "                                                    break\n",
    "                                            if already_known==False:\n",
    "                                                if verbose:\n",
    "                                                    print('We found a friend:',E)\n",
    "                                                friends.append(E)\n",
    "                                                if len(friends)>max_number_of_friends-1:\n",
    "                                                    if verbose:\n",
    "                                                        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                        print('Number of friends found:',len(friends))\n",
    "                                                    return friends                \n",
    "                    except:\n",
    "                        pass\n",
    "        \n",
    "    ##### REGIN DRILL EDGES ######                 \n",
    "    \n",
    "    if Regina:\n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We drill out knots via Regina.')\n",
    "            \n",
    "        T=to_regina(K.filled_triangulation())\n",
    "        if regina_simplify:\n",
    "            T.intelligentSimplify()\n",
    "            \n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all edges.')\n",
    "            sigs=drill_edges(T,index=regina_retriangulate_index,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds,max_triangulations=maximal_number_of_Pachner_moves)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "                \n",
    "        if random==True:   \n",
    "            if verbose:\n",
    "                print('We check random edges.')\n",
    "            sigs=drill_edges(T,index=regina_retriangulate_index,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds,max_triangulations=maximal_number_of_Pachner_moves,randomized=True)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "\n",
    "        for sig in sigs:\n",
    "            try:\n",
    "                T=regina.Triangulation3(sig)\n",
    "                E=snappy.Manifold(T.snapPea())\n",
    "                if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                    if is_homology_solid_torus(E)==True:\n",
    "                        already_known=False\n",
    "                        for X in possible_knot_exteriors:\n",
    "                            if better_is_isometric_to(X,E):\n",
    "                                already_known=True\n",
    "                                break\n",
    "                        if already_known==False:\n",
    "                            if verbose:\n",
    "                                print('We found a new potential knot exterior:',E)\n",
    "                            possible_knot_exteriors.append(E)\n",
    "                            if verbose:\n",
    "                                print('Checking for knot complement:',E)\n",
    "                            if is_knot_complement(E,index=exterior_index):\n",
    "                                if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                    already_known=False\n",
    "                                    for X in friends:\n",
    "                                        if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                            already_known=True\n",
    "                                            break\n",
    "                                    if already_known==False:\n",
    "                                        if verbose:\n",
    "                                            print('We found a friend:',E)\n",
    "                                        friends.append(E)\n",
    "                                        if len(friends)>max_number_of_friends-1:\n",
    "                                            if verbose:\n",
    "                                                print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                print('Number of friends found:',len(friends))\n",
    "                                            return friends \n",
    "            except:\n",
    "                pass\n",
    "\n",
    "    ##### MCMC to replace retriangulation (more variance for other results -- hopefully) ######                 \n",
    "    \n",
    "    if MCMC:        \n",
    "        if verbose:\n",
    "            print('--------------')\n",
    "            print('We drill out knots via Regina, using a random walk method to choose next triangulation.')\n",
    "            \n",
    "        T=to_regina(K.filled_triangulation())\n",
    "        if regina_simplify:\n",
    "            T.intelligentSimplify()\n",
    "\n",
    "        if random==False:\n",
    "            if verbose:\n",
    "                print('We check all edges.')\n",
    "            sigs=drill_edges(T,index=(-1)*rounds,cores=regina_cores_used,max_submanifolds=max_regina_submanifolds)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "                \n",
    "        if random==True:   \n",
    "            if verbose:\n",
    "                print('We check random edges.')\n",
    "            sigs=drill_edges(T,index=(-1)*rounds,cores=regina_cores_used,randomized=True,max_submanifolds=max_regina_submanifolds)\n",
    "            if verbose:\n",
    "                print('Total number of submanifolds found via regina:',len(sigs)) \n",
    "        ctr=0\n",
    "        print(\"found\",len(sigs),\"triangulations to check\")\n",
    "        for sig in sigs:\n",
    "            try:\n",
    "                T=regina.Triangulation3(sig)\n",
    "                E=snappy.Manifold(T.snapPea())\n",
    "                if better_is_isometric_to(E,M,index=isometry_index)==False:\n",
    "                    if is_homology_solid_torus(E)==True:\n",
    "                        already_known=False\n",
    "                        for X in possible_knot_exteriors:\n",
    "                            if better_is_isometric_to(X,E):\n",
    "                                already_known=True\n",
    "                                break\n",
    "                        if already_known==False:\n",
    "                            if verbose:\n",
    "                                print('We found a new potential knot exterior:',E)\n",
    "                            possible_knot_exteriors.append(E)\n",
    "                            if verbose:\n",
    "                                print('Checking for knot complement:',E)\n",
    "                            if is_knot_complement(E,index=exterior_index):\n",
    "                                if better_is_isometric_to(E,M,try_hard=try_hard)==False:\n",
    "                                    already_known=False\n",
    "                                    for X in friends:\n",
    "                                        if better_is_isometric_to(X,E,index=isometry_index,try_hard=try_hard):\n",
    "                                            already_known=True\n",
    "                                            break\n",
    "                                    if already_known==False:\n",
    "                                        if verbose:\n",
    "                                            print('We found a friend:',E)\n",
    "                                        friends.append(E)\n",
    "                                        if len(friends)>max_number_of_friends-1:\n",
    "                                            if verbose:\n",
    "                                                print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "                                                print('Number of friends found:',len(friends))\n",
    "                                            return friends\n",
    "            except:\n",
    "                pass\n",
    "\n",
    "\n",
    "    if verbose:\n",
    "        print('Number of potential knot exteriors checked:',len(possible_knot_exteriors))\n",
    "        print('Number of friends found:',len(friends))        \n",
    "    \n",
    "    return friends\n",
    "            \n",
    "    \n",
    "def find_S3_filling(manifold,index=2):\n",
    "    '''\n",
    "    Checks the short fillings to be S3.\n",
    "    '''\n",
    "    \n",
    "    assert manifold.num_cusps() == 1\n",
    "    if manifold.homology().elementary_divisors() != [0]:\n",
    "        return False\n",
    "\n",
    "    try:\n",
    "        slopes = manifold.short_slopes(3.5)[0]\n",
    "    except RuntimeError:\n",
    "        slopes = []\n",
    "\n",
    "    (a, b) = manifold.homological_longitude()\n",
    "    slopes = [s for s in slopes if abs(a*s[1] - b*s[0]) == 1]\n",
    "    for s in slopes:\n",
    "        M = snappy.Triangulation(manifold)\n",
    "        M.dehn_fill(s)\n",
    "        if is_three_sphere(M,tries=index):\n",
    "            return s\n",
    "    return False\n",
    "\n",
    "\n",
    "            \n",
    "    \n",
    "def create_diagram(knot_complement,verbose=False):\n",
    "    '''\n",
    "    Takes a list of complements of a knot and creates a diagram.\n",
    "    '''\n",
    "    M=knot_complement\n",
    "    M.dehn_fill((0,0))\n",
    "    D=False\n",
    "    try:\n",
    "        M.set_peripheral_curves('shortest')\n",
    "    except:\n",
    "        pass\n",
    "    try:\n",
    "        M.dehn_fill((1,0))\n",
    "        if is_three_sphere(M):\n",
    "            D=M.exterior_to_link()\n",
    "            if D!=False:\n",
    "                D.simplify('global')\n",
    "                PD_friend=D.PD_code()\n",
    "                return PD_friend\n",
    "            \n",
    "        M.dehn_fill((0,0))\n",
    "        M.dehn_fill(find_S3_filling(M))\n",
    "        D=M.exterior_to_link()\n",
    "        if D!=False:\n",
    "            D.simplify('global')\n",
    "            PD_friend=D.PD_code()\n",
    "            return PD_friend\n",
    "    except:\n",
    "        pass\n",
    "\n",
    "    print('COULD NOT FIND A DIAGRAM!')\n",
    "    return D"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "382e976a",
   "metadata": {},
   "source": [
    "Examples:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "212e1fe4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have choosen the following parameters to search for friends:\n",
      "random False\n",
      "random_upper_bound 100\n",
      "exterior_index 1\n",
      "try_hard False\n",
      "isometry_index 1\n",
      "max_segments 6\n",
      "upper_bound_dual_curves 15\n",
      "max_length 1.00000000000000\n",
      "high_precision False\n",
      "recursion_limit 10000\n",
      "upper_bound_geodesics 15\n",
      "regina_simplify True\n",
      "regina_retriangulate_index 0\n",
      "regina_cores_used 1\n",
      "max_regina_submanifolds 50\n",
      "maximal_number_of_Pachner_moves 10\n",
      "number of rounds for random walk 10\n",
      "--------------\n",
      "--------------\n",
      "We check dual curves with SnapPy and search for a friend.\n",
      "Number of dual curves: 20\n",
      "We check all dual curves.\n",
      "We found a new potential knot exterior: K8a4-6_filled(0,0)\n",
      "Checking for knot complement: K8a4-6_filled(0,0)\n",
      "We found a new potential knot exterior: K8a4-8_filled(0,0)\n",
      "Checking for knot complement: K8a4-8_filled(0,0)\n",
      "We found a new potential knot exterior: K8a4-10_filled(0,0)\n",
      "Checking for knot complement: K8a4-10_filled(0,0)\n",
      "We found a friend: K8a4-10_filled(0,0)\n",
      "Number of potential knot exteriors checked: 3\n",
      "Number of friends found: 1\n",
      "--------------\n",
      "We check short geodescis with SnapPy and search for a friend.\n",
      "Number of geodesics in the length spectrum: 2\n",
      "We check all geodesics.\n",
      "--------------\n",
      "We drill out knots via Regina.\n",
      "We check all edges.\n",
      "Total number of submanifolds found via regina: 10\n",
      "--------------\n",
      "We drill out knots via Regina, using a random walk method to choose next triangulation.\n",
      "We check all edges.\n",
      "Total number of submanifolds found via regina: 51\n",
      "found 51 triangulations to check\n",
      "Number of potential knot exteriors checked: 3\n",
      "Number of friends found: 1\n"
     ]
    }
   ],
   "source": [
    "exteriors=search_for_friend('K8a4',verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "dab22533",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of friends found: 16\n",
      "Minutes taken: 1.9175494194030762\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "with_friends=[]\n",
    "\n",
    "for c in range(5,10):\n",
    "    for K in snappy.HTLinkExteriors(knots_vs_links='knots',crossings=c):\n",
    "        display('Currently checking '+K.name())\n",
    "        exteriors=search_for_friend(K,verbose=True)\n",
    "        for X in exteriors:\n",
    "            D=create_diagram(X)\n",
    "            with_friends.append([K.name(),D])\n",
    "        clear_output(wait=True)\n",
    "        \n",
    "print('Number of friends found:',len(with_friends))\n",
    "print('Minutes taken:',(time.time()-start_time)/60)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "70c910f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[['K6a2',\n",
       "  [(11, 4, 12, 5),\n",
       "   (22, 5, 23, 6),\n",
       "   (9, 26, 10, 27),\n",
       "   (33, 11, 34, 10),\n",
       "   (16, 26, 17, 25),\n",
       "   (14, 32, 15, 31),\n",
       "   (17, 38, 18, 39),\n",
       "   (20, 35, 21, 36),\n",
       "   (23, 31, 24, 30),\n",
       "   (0, 15, 1, 16),\n",
       "   (6, 21, 7, 22),\n",
       "   (7, 35, 8, 34),\n",
       "   (29, 19, 30, 18),\n",
       "   (28, 37, 29, 38),\n",
       "   (13, 2, 14, 3),\n",
       "   (27, 8, 28, 9),\n",
       "   (3, 12, 4, 13),\n",
       "   (39, 24, 0, 25),\n",
       "   (1, 32, 2, 33),\n",
       "   (36, 19, 37, 20)]],\n",
       " ['K7a2',\n",
       "  [(41, 15, 42, 14),\n",
       "   (11, 45, 12, 44),\n",
       "   (30, 13, 31, 14),\n",
       "   (15, 5, 16, 4),\n",
       "   (16, 27, 17, 28),\n",
       "   (33, 23, 34, 22),\n",
       "   (18, 2, 19, 1),\n",
       "   (2, 18, 3, 17),\n",
       "   (40, 26, 41, 25),\n",
       "   (3, 29, 4, 28),\n",
       "   (26, 6, 27, 5),\n",
       "   (36, 53, 37, 0),\n",
       "   (0, 37, 1, 38),\n",
       "   (39, 6, 40, 7),\n",
       "   (24, 49, 25, 50),\n",
       "   (31, 51, 32, 50),\n",
       "   (51, 13, 52, 12),\n",
       "   (52, 43, 53, 44),\n",
       "   (47, 35, 48, 34),\n",
       "   (48, 21, 49, 22),\n",
       "   (23, 33, 24, 32),\n",
       "   (9, 47, 10, 46),\n",
       "   (8, 35, 9, 36),\n",
       "   (7, 21, 8, 20),\n",
       "   (29, 43, 30, 42),\n",
       "   (19, 39, 20, 38),\n",
       "   (45, 11, 46, 10)]],\n",
       " ['K8a4',\n",
       "  [(31, 14, 32, 15),\n",
       "   (30, 2, 31, 1),\n",
       "   (27, 20, 28, 21),\n",
       "   (18, 29, 19, 30),\n",
       "   (35, 29, 36, 28),\n",
       "   (25, 4, 26, 5),\n",
       "   (3, 24, 4, 25),\n",
       "   (10, 22, 11, 21),\n",
       "   (34, 19, 35, 20),\n",
       "   (17, 9, 18, 8),\n",
       "   (16, 37, 17, 0),\n",
       "   (6, 16, 7, 15),\n",
       "   (12, 6, 13, 5),\n",
       "   (36, 9, 37, 10),\n",
       "   (7, 0, 8, 1),\n",
       "   (2, 34, 3, 33),\n",
       "   (13, 32, 14, 33),\n",
       "   (23, 26, 24, 27),\n",
       "   (22, 12, 23, 11)]],\n",
       " ['K8a10',\n",
       "  [(8, 17, 9, 18),\n",
       "   (4, 34, 5, 33),\n",
       "   (9, 29, 10, 28),\n",
       "   (12, 36, 13, 35),\n",
       "   (38, 16, 39, 15),\n",
       "   (14, 0, 15, 39),\n",
       "   (32, 6, 33, 5),\n",
       "   (19, 10, 20, 11),\n",
       "   (0, 14, 1, 13),\n",
       "   (2, 25, 3, 26),\n",
       "   (11, 22, 12, 23),\n",
       "   (36, 22, 37, 21),\n",
       "   (29, 17, 30, 16),\n",
       "   (30, 8, 31, 7),\n",
       "   (26, 24, 27, 23),\n",
       "   (20, 38, 21, 37),\n",
       "   (24, 3, 25, 4),\n",
       "   (18, 28, 19, 27),\n",
       "   (1, 34, 2, 35),\n",
       "   (6, 32, 7, 31)]],\n",
       " ['K8a10',\n",
       "  [(49, 6, 50, 7),\n",
       "   (58, 14, 59, 13),\n",
       "   (12, 29, 13, 30),\n",
       "   (10, 47, 11, 48),\n",
       "   (15, 61, 16, 60),\n",
       "   (14, 43, 15, 44),\n",
       "   (39, 18, 40, 19),\n",
       "   (20, 37, 21, 38),\n",
       "   (2, 18, 3, 17),\n",
       "   (0, 25, 1, 26),\n",
       "   (63, 40, 0, 41),\n",
       "   (59, 44, 60, 45),\n",
       "   (53, 4, 54, 5),\n",
       "   (19, 57, 20, 56),\n",
       "   (26, 61, 27, 62),\n",
       "   (31, 49, 32, 48),\n",
       "   (32, 9, 33, 10),\n",
       "   (3, 22, 4, 23),\n",
       "   (54, 22, 55, 21),\n",
       "   (5, 52, 6, 53),\n",
       "   (38, 55, 39, 56),\n",
       "   (36, 52, 37, 51),\n",
       "   (34, 7, 35, 8),\n",
       "   (8, 33, 9, 34),\n",
       "   (50, 36, 51, 35),\n",
       "   (57, 28, 58, 29),\n",
       "   (45, 31, 46, 30),\n",
       "   (41, 62, 42, 63),\n",
       "   (46, 11, 47, 12),\n",
       "   (24, 1, 25, 2),\n",
       "   (27, 43, 28, 42),\n",
       "   (23, 16, 24, 17)]],\n",
       " ['K9a1',\n",
       "  [(35, 7, 36, 6),\n",
       "   (22, 9, 23, 10),\n",
       "   (58, 13, 59, 14),\n",
       "   (79, 9, 80, 8),\n",
       "   (5, 85, 6, 84),\n",
       "   (23, 33, 24, 32),\n",
       "   (21, 68, 22, 69),\n",
       "   (49, 24, 50, 25),\n",
       "   (0, 26, 1, 25),\n",
       "   (59, 29, 60, 28),\n",
       "   (78, 33, 79, 34),\n",
       "   (36, 81, 37, 82),\n",
       "   (50, 78, 51, 77),\n",
       "   (57, 72, 58, 73),\n",
       "   (82, 66, 83, 65),\n",
       "   (85, 76, 0, 77),\n",
       "   (64, 84, 65, 83),\n",
       "   (75, 16, 76, 17),\n",
       "   (67, 54, 68, 55),\n",
       "   (34, 52, 35, 51),\n",
       "   (73, 62, 74, 63),\n",
       "   (14, 61, 15, 62),\n",
       "   (7, 52, 8, 53),\n",
       "   (37, 67, 38, 66),\n",
       "   (4, 17, 5, 18),\n",
       "   (39, 21, 40, 20),\n",
       "   (63, 18, 64, 19),\n",
       "   (56, 20, 57, 19),\n",
       "   (27, 61, 28, 60),\n",
       "   (12, 42, 13, 41),\n",
       "   (71, 41, 72, 40),\n",
       "   (29, 42, 30, 43),\n",
       "   (43, 30, 44, 31),\n",
       "   (45, 71, 46, 70),\n",
       "   (44, 12, 45, 11),\n",
       "   (26, 2, 27, 1),\n",
       "   (74, 3, 75, 4),\n",
       "   (15, 2, 16, 3),\n",
       "   (80, 54, 81, 53),\n",
       "   (10, 48, 11, 47),\n",
       "   (55, 39, 56, 38),\n",
       "   (69, 47, 70, 46),\n",
       "   (31, 48, 32, 49)]],\n",
       " ['K9a3',\n",
       "  [(35, 22, 36, 23),\n",
       "   (23, 34, 24, 35),\n",
       "   (13, 26, 14, 27),\n",
       "   (24, 4, 25, 3),\n",
       "   (20, 2, 21, 1),\n",
       "   (0, 26, 1, 25),\n",
       "   (16, 8, 17, 7),\n",
       "   (39, 8, 40, 9),\n",
       "   (5, 38, 6, 39),\n",
       "   (32, 38, 33, 37),\n",
       "   (28, 0, 29, 41),\n",
       "   (27, 14, 28, 15),\n",
       "   (31, 18, 32, 19),\n",
       "   (6, 18, 7, 17),\n",
       "   (2, 22, 3, 21),\n",
       "   (36, 12, 37, 11),\n",
       "   (19, 12, 20, 13),\n",
       "   (10, 34, 11, 33),\n",
       "   (9, 4, 10, 5),\n",
       "   (15, 30, 16, 31),\n",
       "   (40, 30, 41, 29)]],\n",
       " ['K9a3',\n",
       "  [(12, 36, 13, 35),\n",
       "   (14, 32, 15, 31),\n",
       "   (16, 63, 17, 64),\n",
       "   (49, 30, 50, 31),\n",
       "   (51, 34, 52, 35),\n",
       "   (47, 65, 48, 64),\n",
       "   (4, 40, 5, 39),\n",
       "   (27, 63, 28, 62),\n",
       "   (29, 48, 30, 49),\n",
       "   (28, 16, 29, 15),\n",
       "   (18, 26, 19, 25),\n",
       "   (45, 24, 46, 25),\n",
       "   (0, 17, 1, 18),\n",
       "   (65, 47, 0, 46),\n",
       "   (1, 27, 2, 26),\n",
       "   (55, 21, 56, 20),\n",
       "   (8, 21, 9, 22),\n",
       "   (37, 52, 38, 53),\n",
       "   (36, 12, 37, 11),\n",
       "   (9, 55, 10, 54),\n",
       "   (33, 50, 34, 51),\n",
       "   (23, 38, 24, 39),\n",
       "   (7, 43, 8, 42),\n",
       "   (56, 43, 57, 44),\n",
       "   (32, 14, 33, 13),\n",
       "   (58, 6, 59, 5),\n",
       "   (41, 7, 42, 6),\n",
       "   (40, 57, 41, 58),\n",
       "   (22, 60, 23, 59),\n",
       "   (61, 10, 62, 11),\n",
       "   (60, 54, 61, 53),\n",
       "   (44, 4, 45, 3),\n",
       "   (19, 2, 20, 3)]],\n",
       " ['K9a4',\n",
       "  [(28, 46, 29, 45),\n",
       "   (58, 13, 59, 14),\n",
       "   (23, 69, 24, 68),\n",
       "   (26, 93, 27, 94),\n",
       "   (15, 100, 16, 101),\n",
       "   (29, 112, 30, 113),\n",
       "   (27, 1, 28, 0),\n",
       "   (65, 44, 66, 45),\n",
       "   (60, 78, 61, 77),\n",
       "   (67, 95, 68, 94),\n",
       "   (57, 98, 58, 99),\n",
       "   (80, 102, 81, 101),\n",
       "   (62, 116, 63, 115),\n",
       "   (66, 121, 67, 0),\n",
       "   (70, 22, 71, 21),\n",
       "   (75, 19, 76, 18),\n",
       "   (79, 17, 80, 16),\n",
       "   (110, 2, 111, 1),\n",
       "   (109, 92, 110, 93),\n",
       "   (111, 47, 112, 46),\n",
       "   (119, 11, 120, 10),\n",
       "   (120, 83, 121, 84),\n",
       "   (3, 91, 4, 90),\n",
       "   (6, 114, 7, 113),\n",
       "   (7, 64, 8, 65),\n",
       "   (2, 32, 3, 31),\n",
       "   (8, 86, 9, 85),\n",
       "   (49, 89, 50, 88),\n",
       "   (43, 84, 44, 85),\n",
       "   (42, 10, 43, 9),\n",
       "   (48, 5, 49, 6),\n",
       "   (12, 53, 13, 54),\n",
       "   (117, 53, 118, 52),\n",
       "   (39, 55, 40, 54),\n",
       "   (97, 56, 98, 57),\n",
       "   (99, 14, 100, 15),\n",
       "   (96, 82, 97, 81),\n",
       "   (118, 41, 119, 42),\n",
       "   (55, 39, 56, 38),\n",
       "   (11, 41, 12, 40),\n",
       "   (82, 37, 83, 38),\n",
       "   (95, 37, 96, 36),\n",
       "   (91, 32, 92, 33),\n",
       "   (86, 64, 87, 63),\n",
       "   (87, 114, 88, 115),\n",
       "   (51, 117, 52, 116),\n",
       "   (50, 61, 51, 62),\n",
       "   (47, 31, 48, 30),\n",
       "   (71, 105, 72, 104),\n",
       "   (24, 107, 25, 108),\n",
       "   (108, 25, 109, 26),\n",
       "   (106, 70, 107, 69),\n",
       "   (17, 77, 18, 76),\n",
       "   (35, 103, 36, 102),\n",
       "   (33, 74, 34, 75),\n",
       "   (34, 20, 35, 19),\n",
       "   (20, 74, 21, 73),\n",
       "   (105, 22, 106, 23),\n",
       "   (103, 73, 104, 72),\n",
       "   (78, 60, 79, 59),\n",
       "   (89, 5, 90, 4)]],\n",
       " ['K9a10',\n",
       "  [(5, 23, 6, 22),\n",
       "   (13, 50, 14, 51),\n",
       "   (20, 47, 21, 48),\n",
       "   (37, 26, 38, 27),\n",
       "   (21, 5, 22, 4),\n",
       "   (28, 50, 29, 49),\n",
       "   (48, 34, 49, 33),\n",
       "   (38, 53, 39, 0),\n",
       "   (46, 7, 47, 8),\n",
       "   (0, 28, 1, 27),\n",
       "   (12, 29, 13, 30),\n",
       "   (31, 10, 32, 11),\n",
       "   (8, 43, 9, 44),\n",
       "   (52, 39, 53, 40),\n",
       "   (16, 42, 17, 41),\n",
       "   (19, 32, 20, 33),\n",
       "   (25, 44, 26, 45),\n",
       "   (40, 16, 41, 15),\n",
       "   (3, 34, 4, 35),\n",
       "   (1, 36, 2, 37),\n",
       "   (51, 14, 52, 15),\n",
       "   (30, 17, 31, 18),\n",
       "   (11, 19, 12, 18),\n",
       "   (35, 2, 36, 3),\n",
       "   (45, 24, 46, 25),\n",
       "   (42, 9, 43, 10),\n",
       "   (23, 7, 24, 6)]],\n",
       " ['K9a10',\n",
       "  [(52, 12, 53, 11),\n",
       "   (51, 76, 52, 77),\n",
       "   (48, 70, 49, 69),\n",
       "   (42, 64, 43, 63),\n",
       "   (43, 2, 44, 3),\n",
       "   (59, 39, 60, 38),\n",
       "   (35, 73, 36, 72),\n",
       "   (57, 30, 58, 31),\n",
       "   (62, 25, 63, 26),\n",
       "   (23, 64, 24, 65),\n",
       "   (75, 12, 76, 13),\n",
       "   (10, 71, 11, 72),\n",
       "   (65, 0, 66, 1),\n",
       "   (67, 18, 68, 19),\n",
       "   (41, 24, 42, 25),\n",
       "   (45, 20, 46, 21),\n",
       "   (9, 17, 10, 16),\n",
       "   (36, 15, 37, 16),\n",
       "   (17, 68, 18, 69),\n",
       "   (74, 53, 75, 54),\n",
       "   (13, 55, 14, 54),\n",
       "   (28, 37, 29, 38),\n",
       "   (22, 2, 23, 1),\n",
       "   (31, 56, 32, 57),\n",
       "   (14, 33, 15, 34),\n",
       "   (55, 32, 56, 33),\n",
       "   (73, 35, 74, 34),\n",
       "   (3, 27, 4, 26),\n",
       "   (5, 40, 6, 41),\n",
       "   (4, 61, 5, 62),\n",
       "   (21, 44, 22, 45),\n",
       "   (66, 48, 67, 47),\n",
       "   (29, 58, 30, 59),\n",
       "   (77, 50, 0, 51),\n",
       "   (19, 46, 20, 47),\n",
       "   (70, 50, 71, 49),\n",
       "   (60, 7, 61, 8),\n",
       "   (39, 6, 40, 7),\n",
       "   (27, 9, 28, 8)]],\n",
       " ['K9a10',\n",
       "  [(68, 18, 69, 17),\n",
       "   (22, 89, 23, 90),\n",
       "   (18, 100, 19, 99),\n",
       "   (28, 44, 29, 43),\n",
       "   (48, 30, 49, 29),\n",
       "   (27, 74, 28, 75),\n",
       "   (31, 100, 32, 101),\n",
       "   (36, 5, 37, 6),\n",
       "   (34, 82, 35, 81),\n",
       "   (49, 42, 50, 43),\n",
       "   (57, 46, 58, 47),\n",
       "   (97, 45, 98, 44),\n",
       "   (47, 99, 48, 98),\n",
       "   (50, 76, 51, 75),\n",
       "   (58, 70, 59, 69),\n",
       "   (61, 93, 62, 92),\n",
       "   (65, 81, 66, 80),\n",
       "   (96, 73, 97, 74),\n",
       "   (0, 86, 1, 85),\n",
       "   (67, 4, 68, 5),\n",
       "   (84, 2, 85, 1),\n",
       "   (78, 87, 79, 88),\n",
       "   (79, 65, 80, 64),\n",
       "   (77, 20, 78, 21),\n",
       "   (76, 42, 77, 41),\n",
       "   (39, 25, 40, 24),\n",
       "   (37, 60, 38, 61),\n",
       "   (38, 94, 39, 93),\n",
       "   (94, 12, 95, 11),\n",
       "   (59, 16, 60, 17),\n",
       "   (25, 11, 26, 10),\n",
       "   (53, 12, 54, 13),\n",
       "   (8, 22, 9, 21),\n",
       "   (6, 63, 7, 64),\n",
       "   (7, 89, 8, 88),\n",
       "   (3, 83, 4, 82),\n",
       "   (9, 40, 10, 41),\n",
       "   (45, 56, 46, 57),\n",
       "   (95, 53, 96, 52),\n",
       "   (72, 56, 73, 55),\n",
       "   (13, 54, 14, 55),\n",
       "   (26, 52, 27, 51),\n",
       "   (71, 15, 72, 14),\n",
       "   (66, 35, 67, 36),\n",
       "   (2, 33, 3, 34),\n",
       "   (15, 71, 16, 70),\n",
       "   (19, 31, 20, 30),\n",
       "   (91, 63, 92, 62),\n",
       "   (90, 23, 91, 24),\n",
       "   (83, 33, 84, 32),\n",
       "   (86, 0, 87, 101)]],\n",
       " ['K9a12',\n",
       "  [(101, 17, 102, 16),\n",
       "   (95, 83, 96, 82),\n",
       "   (88, 44, 89, 43),\n",
       "   (65, 86, 66, 87),\n",
       "   (30, 85, 31, 86),\n",
       "   (55, 80, 56, 81),\n",
       "   (12, 79, 13, 80),\n",
       "   (64, 30, 65, 29),\n",
       "   (66, 3, 67, 4),\n",
       "   (28, 64, 29, 63),\n",
       "   (61, 42, 62, 43),\n",
       "   (17, 46, 18, 47),\n",
       "   (49, 14, 50, 15),\n",
       "   (6, 13, 7, 14),\n",
       "   (62, 108, 63, 107),\n",
       "   (87, 106, 88, 107),\n",
       "   (18, 104, 19, 103),\n",
       "   (27, 109, 28, 108),\n",
       "   (26, 41, 27, 42),\n",
       "   (25, 75, 26, 74),\n",
       "   (32, 68, 33, 67),\n",
       "   (1, 68, 2, 69),\n",
       "   (0, 83, 1, 84),\n",
       "   (110, 98, 111, 97),\n",
       "   (112, 9, 113, 10),\n",
       "   (111, 52, 112, 53),\n",
       "   (109, 71, 110, 70),\n",
       "   (84, 69, 85, 70),\n",
       "   (73, 25, 74, 24),\n",
       "   (60, 24, 61, 23),\n",
       "   (90, 21, 91, 22),\n",
       "   (45, 22, 46, 23),\n",
       "   (104, 20, 105, 19),\n",
       "   (76, 100, 77, 99),\n",
       "   (78, 7, 79, 8),\n",
       "   (77, 50, 78, 51),\n",
       "   (75, 73, 76, 72),\n",
       "   (4, 94, 5, 93),\n",
       "   (105, 92, 106, 93),\n",
       "   (20, 91, 21, 92),\n",
       "   (44, 90, 45, 89),\n",
       "   (34, 82, 35, 81),\n",
       "   (40, 71, 41, 72),\n",
       "   (38, 52, 39, 51),\n",
       "   (37, 9, 38, 8),\n",
       "   (39, 98, 40, 99),\n",
       "   (48, 57, 49, 58),\n",
       "   (5, 56, 6, 57),\n",
       "   (100, 60, 101, 59),\n",
       "   (15, 59, 16, 58),\n",
       "   (102, 47, 103, 48),\n",
       "   (11, 37, 12, 36),\n",
       "   (94, 33, 95, 34),\n",
       "   (54, 36, 55, 35),\n",
       "   (2, 32, 3, 31),\n",
       "   (53, 114, 54, 115),\n",
       "   (96, 0, 97, 115),\n",
       "   (10, 113, 11, 114)]],\n",
       " ['K9a29',\n",
       "  [(35, 10, 36, 11),\n",
       "   (70, 11, 71, 12),\n",
       "   (43, 16, 44, 17),\n",
       "   (36, 54, 37, 53),\n",
       "   (71, 53, 72, 52),\n",
       "   (8, 67, 9, 68),\n",
       "   (56, 70, 57, 69),\n",
       "   (2, 48, 3, 47),\n",
       "   (3, 75, 4, 74),\n",
       "   (83, 18, 0, 19),\n",
       "   (7, 32, 8, 33),\n",
       "   (55, 35, 56, 34),\n",
       "   (27, 48, 28, 49),\n",
       "   (28, 16, 29, 15),\n",
       "   (26, 75, 27, 76),\n",
       "   (30, 41, 31, 42),\n",
       "   (65, 40, 66, 41),\n",
       "   (68, 34, 69, 33),\n",
       "   (61, 46, 62, 47),\n",
       "   (64, 18, 65, 17),\n",
       "   (60, 73, 61, 74),\n",
       "   (44, 63, 45, 64),\n",
       "   (42, 29, 43, 30),\n",
       "   (45, 1, 46, 0),\n",
       "   (13, 6, 14, 7),\n",
       "   (77, 5, 78, 4),\n",
       "   (50, 6, 51, 5),\n",
       "   (82, 40, 83, 39),\n",
       "   (49, 24, 50, 25),\n",
       "   (14, 24, 15, 23),\n",
       "   (76, 25, 77, 26),\n",
       "   (22, 32, 23, 31),\n",
       "   (21, 67, 22, 66),\n",
       "   (19, 38, 20, 39),\n",
       "   (51, 58, 52, 59),\n",
       "   (12, 58, 13, 57),\n",
       "   (78, 59, 79, 60),\n",
       "   (9, 54, 10, 55),\n",
       "   (20, 81, 21, 82),\n",
       "   (62, 1, 63, 2),\n",
       "   (37, 81, 38, 80),\n",
       "   (72, 80, 73, 79)]],\n",
       " ['K9n2',\n",
       "  [(16, 29, 17, 30),\n",
       "   (30, 15, 31, 16),\n",
       "   (35, 8, 36, 9),\n",
       "   (1, 34, 2, 35),\n",
       "   (31, 42, 32, 43),\n",
       "   (25, 10, 26, 11),\n",
       "   (28, 38, 29, 37),\n",
       "   (3, 20, 4, 21),\n",
       "   (19, 4, 20, 5),\n",
       "   (0, 10, 1, 9),\n",
       "   (14, 42, 15, 41),\n",
       "   (12, 23, 13, 24),\n",
       "   (43, 26, 0, 27),\n",
       "   (36, 28, 37, 27),\n",
       "   (21, 2, 22, 3),\n",
       "   (24, 34, 25, 33),\n",
       "   (39, 6, 40, 7),\n",
       "   (22, 13, 23, 14),\n",
       "   (11, 32, 12, 33),\n",
       "   (5, 18, 6, 19),\n",
       "   (40, 18, 41, 17),\n",
       "   (7, 38, 8, 39)]],\n",
       " ['K9n4',\n",
       "  [(21, 29, 22, 28),\n",
       "   (25, 12, 26, 13),\n",
       "   (6, 27, 7, 28),\n",
       "   (34, 29, 35, 30),\n",
       "   (26, 5, 27, 6),\n",
       "   (24, 31, 25, 32),\n",
       "   (19, 0, 20, 1),\n",
       "   (17, 4, 18, 5),\n",
       "   (16, 11, 17, 12),\n",
       "   (10, 4, 11, 3),\n",
       "   (13, 33, 14, 32),\n",
       "   (2, 10, 3, 9),\n",
       "   (8, 0, 9, 35),\n",
       "   (14, 23, 15, 24),\n",
       "   (7, 20, 8, 21),\n",
       "   (33, 22, 34, 23),\n",
       "   (30, 16, 31, 15),\n",
       "   (1, 18, 2, 19)]]]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "with_friends"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "dea4214e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have choosen the following parameters to search for friends:\n",
      "random False\n",
      "random_upper_bound 100\n",
      "exterior_index 2\n",
      "try_hard False\n",
      "isometry_index 2\n",
      "max_segments 50\n",
      "upper_bound_dual_curves 250\n",
      "max_length 4.00000000000000\n",
      "high_precision False\n",
      "recursion_limit 50000\n",
      "upper_bound_geodesics 250\n",
      "regina_simplify True\n",
      "regina_retriangulate_index 2\n",
      "regina_cores_used 1\n",
      "max_regina_submanifolds 1000\n",
      "maximal_number_of_Pachner_moves 100\n",
      "--------------\n",
      "--------------\n",
      "We check dual curves with SnapPy and search for a friend.\n",
      "Number of dual curves: 270\n",
      "We check all dual curves.\n",
      "We found a new potential knot exterior: K11n34-0_filled(0,0)\n",
      "Checking for knot complement: K11n34-0_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-1_filled(0,0)\n",
      "Checking for knot complement: K11n34-1_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-16_filled(0,0)\n",
      "Checking for knot complement: K11n34-16_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-24_filled(0,0)\n",
      "Checking for knot complement: K11n34-24_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-26_filled(0,0)\n",
      "Checking for knot complement: K11n34-26_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-28_filled(0,0)\n",
      "Checking for knot complement: K11n34-28_filled(0,0)\n",
      "We found a friend: K11n34-28_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-32_filled(0,0)\n",
      "Checking for knot complement: K11n34-32_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-49_filled(0,0)\n",
      "Checking for knot complement: K11n34-49_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-51_filled(0,0)\n",
      "Checking for knot complement: K11n34-51_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-53_filled(0,0)\n",
      "Checking for knot complement: K11n34-53_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-55_filled(0,0)\n",
      "Checking for knot complement: K11n34-55_filled(0,0)\n",
      "We found a friend: K11n34-55_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-56_filled(0,0)\n",
      "Checking for knot complement: K11n34-56_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-64_filled(0,0)\n",
      "Checking for knot complement: K11n34-64_filled(0,0)\n",
      "We found a friend: K11n34-64_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-72_filled(0,0)\n",
      "Checking for knot complement: K11n34-72_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-86_filled(0,0)\n",
      "Checking for knot complement: K11n34-86_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-87_filled(0,0)\n",
      "Checking for knot complement: K11n34-87_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-88_filled(0,0)\n",
      "Checking for knot complement: K11n34-88_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-91_filled(0,0)\n",
      "Checking for knot complement: K11n34-91_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-94_filled(0,0)\n",
      "Checking for knot complement: K11n34-94_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-97_filled(0,0)\n",
      "Checking for knot complement: K11n34-97_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-100_filled(0,0)\n",
      "Checking for knot complement: K11n34-100_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-101_filled(0,0)\n",
      "Checking for knot complement: K11n34-101_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-103_filled(0,0)\n",
      "Checking for knot complement: K11n34-103_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-104_filled(0,0)\n",
      "Checking for knot complement: K11n34-104_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-105_filled(0,0)\n",
      "Checking for knot complement: K11n34-105_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-107_filled(0,0)\n",
      "Checking for knot complement: K11n34-107_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-109_filled(0,0)\n",
      "Checking for knot complement: K11n34-109_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-111_filled(0,0)\n",
      "Checking for knot complement: K11n34-111_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-120_filled(0,0)\n",
      "Checking for knot complement: K11n34-120_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-122_filled(0,0)\n",
      "Checking for knot complement: K11n34-122_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-124_filled(0,0)\n",
      "Checking for knot complement: K11n34-124_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-126_filled(0,0)\n",
      "Checking for knot complement: K11n34-126_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-127_filled(0,0)\n",
      "Checking for knot complement: K11n34-127_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-146_filled(0,0)\n",
      "Checking for knot complement: K11n34-146_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-156_filled(0,0)\n",
      "Checking for knot complement: K11n34-156_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-159_filled(0,0)\n",
      "Checking for knot complement: K11n34-159_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-161_filled(0,0)\n",
      "Checking for knot complement: K11n34-161_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-170_filled(0,0)\n",
      "Checking for knot complement: K11n34-170_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-173_filled(0,0)\n",
      "Checking for knot complement: K11n34-173_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-178_filled(0,0)\n",
      "Checking for knot complement: K11n34-178_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-190_filled(0,0)\n",
      "Checking for knot complement: K11n34-190_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-196_filled(0,0)\n",
      "Checking for knot complement: K11n34-196_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-200_filled(0,0)\n",
      "Checking for knot complement: K11n34-200_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-207_filled(0,0)\n",
      "Checking for knot complement: K11n34-207_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-208_filled(0,0)\n",
      "Checking for knot complement: K11n34-208_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-211_filled(0,0)\n",
      "Checking for knot complement: K11n34-211_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-212_filled(0,0)\n",
      "Checking for knot complement: K11n34-212_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-213_filled(0,0)\n",
      "Checking for knot complement: K11n34-213_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-219_filled(0,0)\n",
      "Checking for knot complement: K11n34-219_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-222_filled(0,0)\n",
      "Checking for knot complement: K11n34-222_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-232_filled(0,0)\n",
      "Checking for knot complement: K11n34-232_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-233_filled(0,0)\n",
      "Checking for knot complement: K11n34-233_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-239_filled(0,0)\n",
      "Checking for knot complement: K11n34-239_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-243_filled(0,0)\n",
      "Checking for knot complement: K11n34-243_filled(0,0)\n",
      "We found a new potential knot exterior: K11n34-248_filled(0,0)\n",
      "Checking for knot complement: K11n34-248_filled(0,0)\n",
      "--------------\n",
      "We check short geodescis with SnapPy and search for a friend.\n",
      "Number of geodesics in the length spectrum: 212\n",
      "We check all geodesics.\n",
      "We found a friend: K11n34_drilled_filled(0,0)\n",
      "--------------\n",
      "We drill out knots via Regina.\n",
      "We check all edges.\n",
      "Total number of submanifolds found via regina: 829\n",
      "Number of potential knot exteriors checked: 62\n",
      "Number of friends found: 4\n"
     ]
    }
   ],
   "source": [
    "exteriors=search_for_friend('K11n34',effort='high',max_number_of_friends=6,verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2e8919da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[K11n34-28_filled(0,0),\n",
       " K11n34-55_filled(0,0),\n",
       " K11n34-64_filled(0,0),\n",
       " K11n34_drilled_filled(0,0)]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exteriors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "940ae9de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "11.21911772538?\n",
      "13.2204588706?\n",
      "14.3011631097?\n",
      "14.409961289?\n",
      "14.301163110?\n"
     ]
    }
   ],
   "source": [
    "print(snappy.Manifold('K11n34').volume(verified=True))\n",
    "for F in exteriors:\n",
    "    print(F.volume(verified=True))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a795a391",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(36, 24, 37, 23), (15, 39, 16, 38), (34, 43, 35, 44), (53, 40, 54, 41), (19, 48, 20, 49), (37, 11, 38, 10), (35, 58, 36, 59), (50, 17, 51, 18), (21, 46, 22, 47), (2, 14, 3, 13), (6, 67, 7, 0), (1, 54, 2, 55), (9, 17, 10, 16), (8, 51, 9, 52), (59, 45, 60, 44), (57, 24, 58, 25), (42, 5, 43, 6), (41, 1, 42, 0), (52, 29, 53, 30), (14, 28, 15, 27), (60, 33, 61, 34), (7, 31, 8, 30), (26, 12, 27, 11), (25, 56, 26, 57), (32, 61, 33, 62), (28, 40, 29, 39), (55, 4, 56, 5), (12, 4, 13, 3), (22, 63, 23, 64), (45, 63, 46, 62), (47, 20, 48, 21), (66, 31, 67, 32), (64, 50, 65, 49), (65, 18, 66, 19)]\n",
      "[(12, 79, 13, 80), (17, 94, 18, 95), (24, 89, 25, 90), (26, 4, 27, 3), (25, 68, 26, 69), (84, 29, 85, 30), (5, 29, 6, 28), (96, 36, 97, 35), (37, 73, 38, 72), (42, 56, 43, 55), (82, 48, 83, 47), (13, 44, 14, 45), (50, 68, 51, 67), (51, 89, 52, 88), (49, 4, 50, 5), (76, 54, 77, 53), (103, 54, 104, 55), (11, 58, 12, 59), (85, 65, 86, 64), (8, 61, 9, 62), (87, 67, 88, 66), (2, 69, 3, 70), (74, 94, 75, 93), (81, 98, 82, 99), (83, 6, 84, 7), (106, 95, 107, 96), (1, 90, 2, 91), (9, 101, 10, 100), (57, 79, 58, 78), (59, 10, 60, 11), (63, 30, 64, 31), (56, 44, 57, 43), (60, 101, 61, 102), (32, 75, 33, 76), (33, 17, 34, 16), (34, 106, 35, 105), (31, 52, 32, 53), (18, 108, 19, 107), (73, 108, 74, 109), (102, 77, 103, 78), (104, 16, 105, 15), (48, 27, 49, 28), (0, 24, 1, 23), (36, 19, 37, 20), (71, 20, 72, 21), (91, 22, 92, 23), (41, 14, 42, 15), (46, 99, 47, 100), (45, 81, 46, 80), (92, 109, 93, 0), (65, 87, 66, 86), (62, 7, 63, 8), (97, 40, 98, 41), (70, 40, 71, 39), (21, 38, 22, 39)]\n",
      "[(34, 78, 35, 77), (22, 75, 23, 76), (89, 76, 0, 77), (58, 69, 59, 70), (67, 48, 68, 49), (38, 49, 39, 50), (18, 52, 19, 51), (85, 51, 86, 50), (63, 21, 64, 20), (52, 18, 53, 17), (24, 20, 25, 19), (28, 47, 29, 48), (59, 30, 60, 31), (81, 42, 82, 43), (65, 27, 66, 26), (56, 6, 57, 5), (73, 0, 74, 1), (78, 32, 79, 31), (79, 71, 80, 70), (80, 3, 81, 4), (43, 5, 44, 4), (45, 68, 46, 69), (46, 29, 47, 30), (74, 23, 75, 24), (6, 56, 7, 55), (9, 16, 10, 17), (1, 10, 2, 11), (33, 13, 34, 12), (41, 82, 42, 83), (72, 12, 73, 11), (14, 72, 15, 71), (13, 33, 14, 32), (15, 2, 16, 3), (44, 57, 45, 58), (21, 63, 22, 62), (35, 60, 36, 61), (88, 62, 89, 61), (27, 36, 28, 37), (54, 39, 55, 40), (7, 41, 8, 40), (66, 37, 67, 38), (64, 88, 65, 87), (8, 83, 9, 84), (53, 85, 54, 84), (25, 87, 26, 86)]\n",
      "[(78, 27, 79, 28), (40, 20, 41, 19), (22, 44, 23, 43), (45, 31, 46, 30), (32, 48, 33, 47), (74, 18, 75, 17), (3, 28, 4, 29), (9, 20, 10, 21), (42, 83, 43, 84), (81, 44, 82, 45), (105, 52, 106, 53), (80, 63, 81, 64), (5, 62, 6, 63), (70, 87, 71, 88), (77, 97, 78, 96), (79, 5, 80, 4), (7, 85, 8, 84), (0, 94, 1, 93), (21, 82, 22, 83), (85, 18, 86, 19), (8, 41, 9, 42), (67, 39, 68, 38), (92, 37, 93, 38), (39, 10, 40, 11), (89, 13, 90, 12), (68, 11, 69, 12), (88, 53, 89, 54), (97, 60, 98, 61), (98, 25, 99, 26), (64, 30, 65, 29), (69, 55, 70, 54), (91, 109, 92, 108), (71, 104, 72, 105), (33, 2, 34, 3), (58, 101, 59, 102), (51, 14, 52, 15), (49, 35, 50, 34), (109, 36, 0, 37), (106, 14, 107, 13), (103, 72, 104, 73), (56, 74, 57, 73), (31, 67, 32, 66), (35, 94, 36, 95), (55, 86, 56, 87), (107, 91, 108, 90), (15, 103, 16, 102), (16, 57, 17, 58), (100, 76, 101, 75), (59, 76, 60, 77), (46, 66, 47, 65), (50, 95, 51, 96), (48, 1, 49, 2), (23, 6, 24, 7), (24, 99, 25, 100), (26, 62, 27, 61)]\n"
     ]
    }
   ],
   "source": [
    "diagrams=[]\n",
    "for F in exteriors:\n",
    "    D=create_diagram(F)\n",
    "    print(D)\n",
    "    diagrams.append(D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "bb2b4a32",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "34\n",
      "55\n",
      "45\n",
      "55\n"
     ]
    }
   ],
   "source": [
    "for D in diagrams:\n",
    "    print(len(D))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "db5c3de4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Link: 1 comp; 112 cross>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D=snappy.Link([(191, 4, 192, 5), (201, 48, 202, 49), (82, 48, 83, 47), (85, 152, 86, 153), (195, 90, 196, 91), (190, 142, 191, 141), (193, 147, 194, 146), (1, 87, 2, 86), (113, 52, 114, 53), (114, 150, 115, 149), (110, 87, 111, 88), (148, 89, 149, 90), (144, 110, 145, 109), (142, 3, 143, 4), (145, 193, 146, 192), (66, 100, 67, 99), (69, 132, 70, 133), (64, 181, 65, 182), (65, 17, 66, 16), (67, 33, 68, 32), (115, 197, 116, 196), (107, 2, 108, 3), (49, 198, 50, 199), (51, 150, 52, 151), (58, 6, 59, 5), (53, 112, 54, 113), (55, 89, 56, 88), (136, 166, 137, 165), (184, 162, 185, 161), (12, 163, 13, 164), (27, 160, 28, 161), (63, 158, 64, 159), (34, 213, 35, 214), (33, 69, 34, 68), (30, 98, 31, 97), (35, 134, 36, 135), (28, 183, 29, 184), (31, 15, 32, 14), (153, 46, 154, 47), (20, 38, 21, 37), (178, 39, 179, 40), (105, 39, 106, 38), (75, 41, 76, 40), (211, 36, 212, 37), (129, 102, 130, 103), (131, 70, 132, 71), (123, 42, 124, 43), (44, 121, 45, 122), (73, 126, 74, 127), (103, 128, 104, 129), (180, 126, 181, 125), (18, 127, 19, 128), (79, 120, 80, 121), (202, 118, 203, 117), (45, 208, 46, 209), (80, 207, 81, 208), (106, 209, 107, 210), (174, 206, 175, 205), (21, 210, 22, 211), (84, 199, 85, 200), (119, 207, 120, 206), (139, 189, 140, 188), (137, 10, 138, 11), (135, 22, 136, 23), (186, 25, 187, 26), (11, 25, 12, 24), (108, 144, 109, 143), (104, 19, 105, 20), (214, 13, 215, 14), (218, 160, 219, 159), (216, 29, 217, 30), (212, 134, 213, 133), (217, 183, 218, 182), (219, 62, 220, 63), (215, 96, 216, 97), (91, 61, 92, 60), (94, 185, 95, 186), (93, 27, 94, 26), (95, 162, 96, 163), (98, 16, 99, 15), (101, 130, 102, 131), (168, 7, 169, 8), (164, 23, 165, 24), (167, 141, 168, 140), (166, 190, 167, 189), (169, 92, 170, 93), (170, 61, 171, 62), (78, 175, 79, 176), (204, 174, 205, 173), (122, 178, 123, 177), (43, 176, 44, 177), (157, 173, 158, 172), (155, 119, 156, 118), (156, 204, 157, 203), (17, 73, 18, 72), (100, 72, 101, 71), (41, 77, 42, 76), (124, 77, 125, 78), (154, 81, 155, 82), (200, 83, 201, 84), (179, 74, 180, 75), (147, 56, 148, 57), (111, 54, 112, 55), (194, 57, 195, 58), (6, 60, 7, 59), (9, 138, 10, 139), (8, 187, 9, 188), (171, 221, 172, 220), (116, 222, 117, 221), (197, 223, 198, 222), (50, 223, 51, 0), (151, 1, 152, 0)])\n",
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "4c7f363c",
   "metadata": {},
   "outputs": [],
   "source": [
    "E=D.exterior()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "7069371f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "14.3011631097?"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E.volume(verified=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "19ec3493",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "False\n",
      "True\n",
      "False\n",
      "False\n"
     ]
    }
   ],
   "source": [
    "for F in exteriors:\n",
    "    print(F.is_isometric_to(E))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d17d060a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/Piccirillo_friend_code.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "95a0a9f7",
   "metadata": {},
   "source": [
    "This notebook contains the code that takes an unknotting number one knot and produces its Piccirillo friend. In the second part of the notebook, we apply this code to the low crossing knots and census knots and verifiy that the Piccirillo friend is always different from K whenever K is not a twisted Whitehead double."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f450baed",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import time\n",
    "\n",
    "#### Snappy tools #####\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "def better_is_isometric_to(X,Y,index=100,try_hard=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y appear to be different.\n",
    "     \"\"\" \n",
    "    for i in (0,index):\n",
    "        w=False\n",
    "        try:\n",
    "            w=X.is_isometric_to(Y)\n",
    "            if w==True:\n",
    "                return w\n",
    "        except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "            pass\n",
    "        X.randomize()\n",
    "        Y.randomize()\n",
    "    if try_hard:\n",
    "        pos_triang_X=find_positive_triangulations(X,number=1,tries=index)\n",
    "        pos_triang_Y=find_positive_triangulations(Y,number=1,tries=index)\n",
    "        for X in pos_triang_X:\n",
    "            for Y in pos_triang_Y:\n",
    "                w=better_is_isometric_to(X,Y,index=100,try_hard=False)\n",
    "                if w==True:\n",
    "                    return w\n",
    "    return w\n",
    "\n",
    "def is_unknot(PD,index=10):\n",
    "    '''\n",
    "    Returns True if it represents the unknot and False if the group looks not free abelian.\n",
    "    '''\n",
    "    K=snappy.Link(PD).exterior()\n",
    "    if K.fundamental_group().num_generators()==1:\n",
    "        return True\n",
    "    for i in range(index):\n",
    "        K.randomize()\n",
    "        if K.fundamental_group().num_generators()==1:\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def is_trivial_Jones(PD):\n",
    "    '''\n",
    "    Checks if the knot has trivial Jones.\n",
    "    '''\n",
    "    K=snappy.Link(PD)\n",
    "    K.simplify()\n",
    "    jones=K.jones_polynomial()\n",
    "    if jones==1:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "def change_crossing(PD_code,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "def find_unknotting_crossings(PD):\n",
    "    '''\n",
    "    Returns the unknotting crossings of a diagram.\n",
    "    '''\n",
    "    unknotting_crossings=[]\n",
    "    for c in PD:\n",
    "        PD_new=PD.copy()\n",
    "        PD_new=change_crossing(PD_new,c)\n",
    "        if is_unknot(PD_new,index=10):\n",
    "            unknotting_crossings.append(c)\n",
    "        else:\n",
    "            try:\n",
    "                if is_trivial_Jones(PD_new):\n",
    "                    if is_unknot(PD_new,index=1000):\n",
    "                        unknotting_crossings.append(c)\n",
    "                    else:\n",
    "                        print('We found a knot with trivial Jones polynomial that looks non trivial:',PD_new)\n",
    "            except AssertionError:\n",
    "                pass\n",
    "    return unknotting_crossings\n",
    "\n",
    "def sign_of_crossing(cros):\n",
    "    '''\n",
    "    Returns the sign of a crossing. (In a PD code that is ordered.)\n",
    "    '''\n",
    "    if cros[1]==0 and cros[3]!=1:\n",
    "        return 1\n",
    "    if cros[3]==0and cros[1]!=1:\n",
    "        return -1\n",
    "    if cros[1]>cros[3]:\n",
    "        return +1\n",
    "    return -1\n",
    "\n",
    "def take_mirror(PD):\n",
    "    '''Returns the mirror of the input diagram.'''\n",
    "    PD_mirror=[]\n",
    "    for c in PD:\n",
    "        PD_mirror.append((c[1],c[2],c[3],c[0]))\n",
    "    return PD_mirror\n",
    "\n",
    "def number_of_strands(PD_code):\n",
    "    '''\n",
    "    Returns the number of strands in a diagram.\n",
    "    '''\n",
    "    X=[]\n",
    "    for cros in PD_code:\n",
    "        X=X+[x for x in cros]\n",
    "    return max(X)+1 \n",
    "\n",
    "def create_Piccirillo_RGB_link(PD,unknotting_cros):\n",
    "    '''\n",
    "    Takes a PD code and an unknotting crossing and creates a PD code of the Piccirillo RGB link.\n",
    "    '''\n",
    "    if sign_of_crossing(unknotting_cros)==-1:\n",
    "        (PD,unknotting_cros)=(take_mirror(PD),(unknotting_cros[1],unknotting_cros[2],unknotting_cros[3],unknotting_cros[0]))\n",
    "    m=number_of_strands(PD)\n",
    "    (a,b,c,d)=unknotting_cros\n",
    "    PD_new=PD.copy()\n",
    "    PD_new.remove(unknotting_cros)\n",
    "    PD_new.append((m+4,m+1,d,a))\n",
    "    PD_new.append((m+4,m+5,m+3,m+8))  \n",
    "    PD_new.append((m+5,b,m+6,m+3)) \n",
    "    PD_new.append((m+6,m+10,m+7,m+9)) \n",
    "    PD_new.append((m+9,m+7,m+12,m+8)) \n",
    "    PD_new.append((m+12,m+2,m+11,m+1)) \n",
    "    PD_new.append((m+2,m+10,c,m+11)) \n",
    "    return PD_new\n",
    "\n",
    "def create_Piccirillo_duals(PD,try_hard=False):\n",
    "    '''\n",
    "    Takes as input a PD code of an unknotting number one diagram and returns triangulations of the Piccirillo duals.\n",
    "    '''\n",
    "    duals=[]\n",
    "    K=snappy.Link(PD).exterior()\n",
    "    cros=find_unknotting_crossings(PD)\n",
    "    if cros==[]:\n",
    "        return duals\n",
    "    \n",
    "    for c in cros:\n",
    "        RGB=snappy.Link(create_Piccirillo_RGB_link(PD,c)).exterior()\n",
    "\n",
    "        RGB.dehn_fill([(0,0),(0,1),(0,1)])\n",
    "        B=RGB.filled_triangulation()\n",
    "        if better_is_isometric_to(K,B,try_hard=try_hard)==True:\n",
    "            RGB.dehn_fill([(-2,1),(0,0),(0,1)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "\n",
    "            RGB.dehn_fill([(-2,1),(0,1),(0,0)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "\n",
    "        RGB.dehn_fill([(0,1),(0,0),(0,1)])\n",
    "        B=RGB.filled_triangulation()\n",
    "        if better_is_isometric_to(K,B,try_hard=try_hard)==True:\n",
    "            RGB.dehn_fill([(0,0),(-2,1),(0,1)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "\n",
    "            RGB.dehn_fill([(0,1),(-2,1),(0,0)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "\n",
    "        RGB.dehn_fill([(0,1),(0,1),(0,0)])\n",
    "        B=RGB.filled_triangulation()\n",
    "        if better_is_isometric_to(K,B,try_hard=False)==True:\n",
    "            RGB.dehn_fill([(0,1),(0,0),(-2,1)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "\n",
    "            RGB.dehn_fill([(0,0),(0,1),(-2,1)])\n",
    "            G=RGB.filled_triangulation()\n",
    "            if better_is_isometric_to(G,B,try_hard=try_hard)!=True:\n",
    "                is_in_duals=False\n",
    "                for Y in duals:\n",
    "                    if better_is_isometric_to(Y,G)==True:\n",
    "                        is_in_duals=True\n",
    "                        break\n",
    "                if is_in_duals==False:\n",
    "                    duals.append(G)\n",
    "                    \n",
    "    return duals\n",
    "\n",
    "def create_diagram(knot_complement,verbose=False):\n",
    "    '''\n",
    "    Takes a list of complements of a knot and creates a diagram.\n",
    "    '''\n",
    "    M=knot_complement\n",
    "    M.dehn_fill((0,0))\n",
    "    D=False\n",
    "    try:\n",
    "        M.set_peripheral_curves('shortest')\n",
    "    except:\n",
    "        pass\n",
    "    try:\n",
    "        D=M.exterior_to_link()\n",
    "    except:\n",
    "        pass\n",
    "    if D==False:\n",
    "        print('COULD NOT FIND A DIAGRAM!')\n",
    "        print('------------') \n",
    "        return D\n",
    "    else:\n",
    "        D.simplify('global')\n",
    "        PD_friend=D.PD_code()\n",
    "        if verbose:\n",
    "            print('Number of crossings of the friend:',len(PD_friend))\n",
    "            #print(PD_friend)\n",
    "        return PD_friend\n",
    "\n",
    "### COMPUTING THE VOLUME\n",
    "\n",
    "def better_volume(M,index=100,try_hard=False):\n",
    "    '''Computes the verified volume. Returns 0 if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.volume(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            vol=better_volume(X,index)\n",
    "            if vol!=0:\n",
    "                return vol\n",
    "    return 0"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cadefa35",
   "metadata": {},
   "source": [
    "Some examples:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8baca929",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K6a1 [(32, 22, 33, 21), (33, 6, 34, 7), (14, 23, 15, 24), (12, 6, 13, 5), (9, 0, 10, 1), (2, 16, 3, 15), (3, 25, 4, 24), (28, 12, 29, 11), (25, 16, 26, 17), (10, 28, 11, 27), (36, 20, 37, 19), (37, 8, 0, 9), (22, 32, 23, 31), (4, 29, 5, 30), (7, 34, 8, 35), (20, 36, 21, 35), (13, 31, 14, 30), (18, 2, 19, 1), (17, 26, 18, 27)]\n",
      "K6a2 [(37, 20, 38, 21), (12, 34, 13, 33), (10, 36, 11, 35), (3, 37, 4, 36), (26, 0, 27, 39), (2, 26, 3, 25), (19, 38, 20, 39), (7, 0, 8, 1), (18, 28, 19, 27), (9, 25, 10, 24), (31, 15, 32, 14), (30, 6, 31, 5), (28, 18, 29, 17), (16, 30, 17, 29), (15, 6, 16, 7), (22, 14, 23, 13), (1, 8, 2, 9), (21, 5, 22, 4), (23, 32, 24, 33), (34, 12, 35, 11)]\n"
     ]
    }
   ],
   "source": [
    "for c in range(1,7):\n",
    "    for K in snappy.HTLinkExteriors(knots_vs_links='knots',crossings=c):\n",
    "        Pic_duals=create_Piccirillo_duals(K.link().PD_code(),try_hard=True)\n",
    "        for X in Pic_duals:\n",
    "            D=create_diagram(X)\n",
    "            print(K.name(),D)\n",
    "          "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9bc63f3b",
   "metadata": {},
   "source": [
    "We check this on the low crossing and census knot data. \n",
    "\n",
    "First we load the list of knots which are known to have unknotting number 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5e2aa82d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Low crossing knots with unknotting number 1: 505\n",
      "Census knots with unknotting number 1: 84\n"
     ]
    }
   ],
   "source": [
    "u1lowcrossing = [\n",
    "    \"K3a1\", \"K4a1\", \"K5a1\", \"K6a3\", \"K6a2\", \"K6a1\",\n",
    "    \"K7a4\", \"K7a2\", \"K7a1\", \"K8a11\", \"K8a6\", \"K8a16\",\n",
    "    \"K8a9\", \"K8a7\", \"K8a1\", \"K8a14\", \"K8n1\", \"K8n2\",\n",
    "    \"K9a27\", \"K9a22\", \"K9a17\", \"K9a3\", \"K9a21\", \"K9a2\",\n",
    "    \"K9a7\", \"K9a15\", \"K9a12\", \"K9a5\", \"K9a1\", \"K9a11\",\n",
    "    \"K9a28\", \"K9a32\", \"K9n4\", \"K9n1\", \"K9n2\",\n",
    "    \"K10a75\", \"K10a65\", \"K10a110\", \"K10a64\", \"K10a107\",\n",
    "    \"K10a63\", \"K10a57\", \"K10a111\", \"K10a58\", \"K10a34\",\n",
    "    \"K10a69\", \"K10a55\", \"K10a109\", \"K10a31\", \"K10a32\",\n",
    "    \"K10a2\", \"K10a1\", \"K10a10\", \"K10a3\", \"K10a83\", \"K10a50\",\n",
    "    \"K10a11\", \"K10a106\", \"K10a47\", \"K10a97\", \"K10a118\",\n",
    "    \"K10a66\", \"K10a36\", \"K10a77\", \"K10a88\", \"K10a85\",\n",
    "    \"K10n18\", \"K10n19\", \"K10n13\", \"K10n4\", \"K10n3\", \"K10n2\",\n",
    "    \"K10n25\", \"K10n26\", \"K10n23\", \"K10n24\", \"K10n32\",\n",
    "    \"K10n34\", \"K10n38\",\n",
    "    \"K11a8\", \"K11a10\", \"K11a11\", \"K11a12\", \"K11a34\", \"K11a35\",\n",
    "    \"K11a41\", \"K11a56\", \"K11a69\", \"K11a70\", \"K11a71\", \"K11a73\",\n",
    "    \"K11a77\", \"K11a78\", \"K11a80\", \"K11a82\", \"K11a86\", \"K11a88\",\n",
    "    \"K11a91\", \"K11a96\", \"K11a98\", \"K11a101\", \"K11a104\", \"K11a106\",\n",
    "    \"K11a114\", \"K11a121\", \"K11a122\", \"K11a136\", \"K11a138\", \"K11a139\",\n",
    "    \"K11a146\", \"K11a149\", \"K11a160\", \"K11a167\", \"K11a168\", \"K11a180\",\n",
    "    \"K11a184\", \"K11a187\", \"K11a189\", \"K11a190\", \"K11a195\", \"K11a198\",\n",
    "    \"K11a209\", \"K11a210\", \"K11a216\", \"K11a222\", \"K11a226\", \"K11a230\",\n",
    "    \"K11a233\", \"K11a247\", \"K11a255\", \"K11a256\", \"K11a257\", \"K11a264\",\n",
    "    \"K11a266\", \"K11a267\", \"K11a272\", \"K11a280\", \"K11a282\", \"K11a283\",\n",
    "    \"K11a287\", \"K11a289\", \"K11a290\", \"K11a300\", \"K11a307\", \"K11a311\",\n",
    "    \"K11a326\", \"K11a345\", \"K11a351\", \"K11n1\", \"K11n12\", \"K11n18\",\n",
    "    \"K11n20\", \"K11n21\", \"K11n22\", \"K11n25\", \"K11n26\", \"K11n28\",\n",
    "    \"K11n34\", \"K11n38\", \"K11n39\", \"K11n42\", \"K11n45\", \"K11n48\",\n",
    "    \"K11n50\", \"K11n52\", \"K11n53\", \"K11n55\", \"K11n56\", \"K11n62\",\n",
    "    \"K11n63\", \"K11n82\", \"K11n84\", \"K11n85\", \"K11n86\", \"K11n87\",\n",
    "    \"K11n96\", \"K11n100\", \"K11n101\", \"K11n110\", \"K11n111\", \"K11n114\",\n",
    "    \"K11n123\", \"K11n124\", \"K11n125\", \"K11n130\", \"K11n131\", \"K11n134\",\n",
    "    \"K11n143\", \"K11n145\", \"K11n151\", \"K11n152\", \"K11n153\", \"K11n154\",\n",
    "    \"K11n156\", \"K11n159\", \"K11n176\", \"K11n184\",\n",
    "    \"K12a1\", \"K12a2\", \"K12a6\", \"K12a8\", \"K12a19\", \"K12a20\", \"K12a22\",\n",
    "    \"K12a25\", \"K12a27\", \"K12a28\", \"K12a31\", \"K12a40\", \"K12a58\",\n",
    "    \"K12a61\", \"K12a73\", \"K12a80\", \"K12a121\", \"K12a138\", \"K12a151\",\n",
    "    \"K12a173\", \"K12a174\", \"K12a180\", \"K12a184\", \"K12a191\", \"K12a202\",\n",
    "    \"K12a208\", \"K12a209\", \"K12a214\", \"K12a217\", \"K12a220\", \"K12a256\",\n",
    "    \"K12a261\", \"K12a272\", \"K12a280\", \"K12a282\", \"K12a287\", \"K12a290\",\n",
    "    \"K12a300\", \"K12a301\", \"K12a303\", \"K12a308\", \"K12a309\", \"K12a310\",\n",
    "    \"K12a316\", \"K12a340\", \"K12a346\", \"K12a358\", \"K12a359\", \"K12a360\",\n",
    "    \"K12a374\", \"K12a388\", \"K12a407\", \"K12a415\", \"K12a426\", \"K12a439\",\n",
    "    \"K12a451\", \"K12a455\", \"K12a467\", \"K12a470\", \"K12a483\", \"K12a497\",\n",
    "    \"K12a498\", \"K12a509\", \"K12a524\", \"K12a535\", \"K12a537\", \"K12a551\",\n",
    "    \"K12a559\", \"K12a560\", \"K12a571\", \"K12a579\", \"K12a585\", \"K12a588\",\n",
    "    \"K12a604\", \"K12a606\", \"K12a608\", \"K12a614\", \"K12a626\", \"K12a631\",\n",
    "    \"K12a635\", \"K12a637\", \"K12a646\", \"K12a656\", \"K12a662\", \"K12a670\",\n",
    "    \"K12a695\", \"K12a696\", \"K12a697\", \"K12a715\", \"K12a721\", \"K12a729\",\n",
    "    \"K12a732\", \"K12a736\", \"K12a744\", \"K12a745\", \"K12a751\", \"K12a761\",\n",
    "    \"K12a765\", \"K12a766\", \"K12a770\", \"K12a773\", \"K12a774\", \"K12a781\",\n",
    "    \"K12a793\", \"K12a799\", \"K12a803\", \"K12a807\", \"K12a821\", \"K12a849\",\n",
    "    \"K12a851\", \"K12a857\", \"K12a858\", \"K12a864\", \"K12a865\", \"K12a875\",\n",
    "    \"K12a887\", \"K12a888\", \"K12a893\", \"K12a919\", \"K12a928\", \"K12a935\",\n",
    "    \"K12a944\", \"K12a954\", \"K12a966\", \"K12a976\", \"K12a993\", \"K12a998\",\n",
    "    \"K12a1005\", \"K12a1008\", \"K12a1011\", \"K12a1023\", \"K12a1034\", \"K12a1048\",\n",
    "    \"K12a1056\", \"K12a1060\", \"K12a1063\", \"K12a1076\", \"K12a1081\", \"K12a1126\",\n",
    "    \"K12a1128\", \"K12a1129\", \"K12a1130\", \"K12a1135\", \"K12a1139\", \"K12a1140\",\n",
    "    \"K12a1169\", \"K12a1176\", \"K12a1182\", \"K12a1187\", \"K12a1188\", \"K12a1198\",\n",
    "    \"K12a1199\", \"K12a1217\", \"K12a1219\", \"K12a1228\", \"K12a1231\", \"K12a1235\",\n",
    "    \"K12a1239\", \"K12a1245\", \"K12a1249\", \"K12a1250\", \"K12a1258\", \"K12a1268\",\n",
    "    \"K12a1271\", \"K12a1273\", \"K12n1\", \"K12n4\", \"K12n5\", \"K12n7\", \"K12n13\",\n",
    "    \"K12n20\", \"K12n23\", \"K12n24\", \"K12n25\", \"K12n28\", \"K12n31\", \"K12n34\",\n",
    "    \"K12n35\", \"K12n36\", \"K12n38\", \"K12n39\", \"K12n46\", \"K12n65\", \"K12n69\",\n",
    "    \"K12n70\", \"K12n79\", \"K12n121\", \"K12n124\", \"K12n129\", \"K12n142\",\n",
    "    \"K12n146\", \"K12n152\", \"K12n165\", \"K12n198\", \"K12n218\", \"K12n231\",\n",
    "    \"K12n232\", \"K12n249\", \"K12n250\", \"K12n252\", \"K12n255\", \"K12n262\",\n",
    "    \"K12n263\", \"K12n271\", \"K12n272\", \"K12n275\", \"K12n277\", \"K12n279\",\n",
    "    \"K12n300\", \"K12n306\", \"K12n310\", \"K12n311\", \"K12n313\", \"K12n320\",\n",
    "    \"K12n322\", \"K12n325\", \"K12n340\", \"K12n342\", \"K12n343\", \"K12n347\",\n",
    "    \"K12n350\", \"K12n352\", \"K12n358\", \"K12n360\", \"K12n362\", \"K12n369\",\n",
    "    \"K12n370\", \"K12n371\", \"K12n372\", \"K12n381\", \"K12n392\", \"K12n400\",\n",
    "    \"K12n412\", \"K12n424\", \"K12n429\", \"K12n430\", \"K12n434\", \"K12n435\",\n",
    "    \"K12n446\", \"K12n447\", \"K12n450\", \"K12n461\", \"K12n464\", \"K12n467\",\n",
    "    \"K12n468\", \"K12n482\", \"K12n483\", \"K12n484\", \"K12n485\", \"K12n487\",\n",
    "    \"K12n488\", \"K12n492\", \"K12n493\", \"K12n499\", \"K12n504\", \"K12n511\",\n",
    "    \"K12n534\", \"K12n535\", \"K12n536\", \"K12n547\", \"K12n552\", \"K12n560\",\n",
    "    \"K12n566\", \"K12n572\", \"K12n573\", \"K12n579\", \"K12n584\", \"K12n588\",\n",
    "    \"K12n599\", \"K12n610\", \"K12n613\", \"K12n614\", \"K12n616\", \"K12n620\",\n",
    "    \"K12n628\", \"K12n633\", \"K12n645\", \"K12n646\", \"K12n650\", \"K12n656\",\n",
    "    \"K12n667\", \"K12n687\", \"K12n704\", \"K12n705\", \"K12n709\", \"K12n710\",\n",
    "    \"K12n715\", \"K12n718\", \"K12n719\", \"K12n727\", \"K12n732\", \"K12n736\",\n",
    "    \"K12n740\", \"K12n748\", \"K12n754\", \"K12n767\", \"K12n771\", \"K12n785\",\n",
    "    \"K12n786\", \"K12n787\", \"K12n789\", \"K12n816\", \"K12n828\", \"K12n831\",\n",
    "    \"K12n852\", \"K12n858\", \"K12n871\", \"K12n884\"]\n",
    "\n",
    "u1census= [\"m004\",\"m015\",\"m032\",\"m053\",\"m074\",\"m094\",\"m199\",\"m201\",\"m222\",\"m224\",\"m289\",\n",
    "    \"o9_00017\",\"o9_00022\",\"o9_01024\",\"o9_01035\",\"o9_02030\",\"o9_02163\",\"o9_04037\",\n",
    "    \"o9_04139\",\"o9_04950\",\"o9_05028\",\"o9_12414\",\"o9_18772\",\"o9_18931\",\"o9_19031\",\n",
    "    \"o9_20180\",\"o9_22951\",\"o9_23147\",\"o9_27215\",\"o9_27542\",\"o9_31828\",\"o9_34743\",\n",
    "    \"o9_36320\",\"o9_37080\",\"o9_37731\",\"o9_37732\",\"o9_39277\",\"o9_40024\",\"o9_40081\",\n",
    "    \"o9_40484\",\"o9_40485\",\"o9_40568\",\"o9_42258\",\"o9_42320\",\"o9_42660\",\"o9_43592\",\n",
    "    \"o9_43771\",\"s016\",\"s023\",\"s188\",\"s194\",\"s239\",\"s912\", \"t00017\",\"t00027\",\"t00565\",\n",
    "    \"t00577\",\"t01039\",\"t01142\",\"t01901\",\"t02019\",\"t02069\",\"t02188\",\"t07281\",\"t07452\",\n",
    "    \"t09927\",\"t11034\",\"t11291\",\"t11402\",\"t12270\",\"t12271\",\"t12344\",\"t12587\",\"t12656\",\n",
    "    \"v0016\",\"v0025\",\"v0321\",\"v0329\",\"v0521\",\"v0595\",\"v1971\",\"v2272\",\"v2508\",\"v3505\"]\n",
    "\n",
    "print('Low crossing knots with unknotting number 1:',len(u1lowcrossing))\n",
    "print('Census knots with unknotting number 1:',len(u1census))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e6ec0343",
   "metadata": {},
   "source": [
    "Then we check if we find a Piccirillo friend of them."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "31dd7e20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knots for which we found a friend: 574\n",
      "Knots for which we could not find a friend: 15\n",
      "Seconds taken: 530.5944590568542\n"
     ]
    }
   ],
   "source": [
    "start=time.time()\n",
    "\n",
    "friends=[]\n",
    "no_friend=[]\n",
    "\n",
    "for name in u1lowcrossing:\n",
    "    D=snappy.Link(name)\n",
    "    F=create_Piccirillo_duals(D.PD_code())\n",
    "    friends.append([name,F])\n",
    "    \n",
    "for name in u1census:\n",
    "    K=snappy.Manifold(name)\n",
    "    D=K.exterior_to_link()\n",
    "    F=create_Piccirillo_duals(D.PD_code())\n",
    "    if F!=[]:\n",
    "        friends.append([name,F])\n",
    "    if F==[]:\n",
    "        no_friend.append(name)\n",
    "    \n",
    "print('Knots for which we found a friend:',len(friends))\n",
    "print('Knots for which we could not find a friend:',len(no_friend))\n",
    "print('Seconds taken:',time.time()-start)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "008735c6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Knots for which we found a friend: 575\n",
      "Knots for which we could not find a friend: 14\n",
      "Seconds taken: 30.85386085510254\n"
     ]
    }
   ],
   "source": [
    "start=time.time()\n",
    "\n",
    "could_not_find_friend=[]\n",
    "\n",
    "for name in no_friend:\n",
    "    K=snappy.Manifold(name)\n",
    "    D=K.exterior_to_link()\n",
    "    F=create_Piccirillo_duals(D.PD_code())\n",
    "    if F!=[]:\n",
    "        friends.append([name,F])\n",
    "    if F==[]:\n",
    "        D.simplify('global')\n",
    "        F=create_Piccirillo_duals(D.PD_code())\n",
    "        if F!=[]:\n",
    "            friends.append([name,F])\n",
    "        if F==[]:\n",
    "            could_not_find_friend.append(name)\n",
    "    \n",
    "print('Knots for which we found a friend:',len(friends))\n",
    "print('Knots for which we could not find a friend:',len(could_not_find_friend))\n",
    "print('Seconds taken:',time.time()-start)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2bc3b3a2",
   "metadata": {},
   "source": [
    "Next, we verify that these friends are really diferent from the starting knots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "2ff11993",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 563\n",
      "Unclear friends: 12\n",
      "time taken: 115.69244408607483 seconds\n"
     ]
    }
   ],
   "source": [
    "start=time.time()\n",
    "\n",
    "verified_friends=[]\n",
    "unclear_friends=[]\n",
    "\n",
    "for [knot,fr] in friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    volK=better_volume(K)\n",
    "    if volK!=0:\n",
    "        for F in fr:\n",
    "            volF=better_volume(F)\n",
    "            if volF!=0:\n",
    "                if volF.overlaps(volK)==False:\n",
    "                    if knot not in [x[0] for x in verified_friends]:\n",
    "                        verified_friends.append([knot,F])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x[0] not in [y[0] for y in verified_friends]]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start, 'seconds')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6427ea59",
   "metadata": {},
   "source": [
    "For the remianing knots we print diagrams from which we read-off that they are twist knots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "6a093b4b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K3a1 []\n",
      "K4a1 [m004(0,0), 4_1(0,0), K2_1(0,0), K4a1(0,0), otet02_00001(0,0)]\n",
      "K5a1 [m015(0,0), 5_2(0,0), K3_2(0,0), K5a1(0,0)]\n",
      "K6a3 [m032(0,0), 6_1(0,0), K4_1(0,0), K6a3(0,0)]\n",
      "K7a4 [m053(0,0), 7_2(0,0), K4_2(0,0), K7a4(0,0)]\n",
      "K8a11 [m074(0,0), 8_1(0,0), K5_2(0,0), K8a11(0,0)]\n",
      "K9a27 [m094(0,0), 9_2(0,0), K5_3(0,0), K9a27(0,0)]\n",
      "K10a75 [s016(0,0), 10_1(0,0), K6_1(0,0), K10a75(0,0)]\n",
      "K11a247 [s023(0,0), 11_552(0,0), K6_2(0,0), K11a247(0,0)]\n",
      "K12a803 [v0016(0,0), K7_1(0,0), K12a803(0,0)]\n",
      "o9_00017 [o9_00017(0,0), K9_1(0,0)]\n",
      "v0025 [v0025(0,0), K7_2(0,0), K13a3143(0,0)]\n",
      "m004 [m004(0,0), 4_1(0,0), K2_1(0,0), K4a1(0,0), otet02_00001(0,0)]\n",
      "m015 [m015(0,0), 5_2(0,0), K3_2(0,0), K5a1(0,0)]\n",
      "m032 [m032(0,0), 6_1(0,0), K4_1(0,0), K6a3(0,0)]\n",
      "m053 [m053(0,0), 7_2(0,0), K4_2(0,0), K7a4(0,0)]\n",
      "m074 [m074(0,0), 8_1(0,0), K5_2(0,0), K8a11(0,0)]\n",
      "m094 [m094(0,0), 9_2(0,0), K5_3(0,0), K9a27(0,0)]\n",
      "o9_00022 [o9_00022(0,0), K9_2(0,0)]\n",
      "o9_22951 [o9_22951(0,0), K9_321(0,0)]\n",
      "s016 [s016(0,0), 10_1(0,0), K6_1(0,0), K10a75(0,0)]\n",
      "s023 [s023(0,0), 11_552(0,0), K6_2(0,0), K11a247(0,0)]\n",
      "t00017 [t00017(0,0), K8_1(0,0), K14a12741(0,0)]\n",
      "t00027 [t00027(0,0), K8_2(0,0), K15a54894(0,0)]\n",
      "v0016 [v0016(0,0), K7_1(0,0), K12a803(0,0)]\n",
      "v2272 [v2272(0,0), K7_85(0,0), K13n469(0,0)]\n"
     ]
    }
   ],
   "source": [
    "for knot in [x[0] for x in unclear_friends]+could_not_find_friend:\n",
    "    K=snappy.Manifold(knot)\n",
    "    print(knot,K.identify())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "784d4767",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 14 graphics primitives"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K3a1').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "ebb5721c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 21 graphics primitives"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K4a1').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "4f78d5f2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 19 graphics primitives"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K5a1').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "fba14a9b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 26 graphics primitives"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K6a3').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "e8423853",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 32 graphics primitives"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K7a4').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "be175057",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 33 graphics primitives"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K8a11').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "4af47597",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 38 graphics primitives"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K9a27').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "047339da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 41 graphics primitives"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K10a75').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "0f43c5f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 47 graphics primitives"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K11a247').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "0130b9e4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 47 graphics primitives"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K12a803').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "c7ebf1db",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 53 graphics primitives"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K13a3143').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "97f5fa0a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAFGCAYAAACc4hAFAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA62ElEQVR4nO3deZyNdf8/8NdgdkNue8gYZsxI1lJIyZ2SQd22oqI7be6kkr6FikqbW1pV2jctdsaStFBIC6kwmDFD1kgIs5lxfn+87vObGcw4Y851Ptd1rtfz8ZjHqTGd6+0055zX+SzvT4jH44GIiIiInF4F0wWIiIiIOIWCk4iIiIiPFJxEREREfKTgJCIiIuIjBScRERERHyk4iYiIiPhIwUlERETERwpOIiIiIj6qVIafVadMERERCVYhvvyQRpxEREREfKTgJCIiIuIjBScRERERHyk4iYiIiPioLIvDRWwvPx/4/XcgLY1fW7cCWVlATg6Qnc3bSy4BLr3UdKUiIsWlpgJTpgDVqwOVKwPh4UBEBFCrFtCoUeFX3bpABQ17GKPgJI50+DCwciXDUXp64W1mJnDsGH8mNBRo2BCIieGLT2Qkb//4A2jb1mz9IiIluegiICwMyM3lB77du4F9+wr/PDycr21Fw1SrVvxAGB5urGzXCPF4fO4yoHYEYtThw0BKCjB9OrBoEV9UQkOBuDggPh5o0qT47TnnABUrnnw/WVnAxo2Br19ExBeJiUBUVPHvHTnCEfTMzFN/HT4MREcDV1wB9OwJJCdzpErKxKd2BApOYmunCkvt2gH9+/PFIS4OqKRxUxFxMY8HWLeOr5Xz5wOrVvH7F14I9OjB18rzzgNCfIoFrqbgJM7144/Ak0+eHJb69uUQtYiInNrevcDChQxSn3/O0arWrYFnngG6djVdna0pOInz7N8PjB4NvPEGkJQE3HyzwpKIyJnKzQW++goYP57rQi+/nAGqTRvTldmSgpM4x/HjwJtvAqNGAQUFwOOPA0OHahpORMQfPB5g3jzgwQe5xnPAAIapuDjTldmKjlwRZ/jxR+4iuf12zsVv2gTcdZdCk4iIv4SEAFdfDfz2G0f0ly3jIvS77waOHjVdnbMoOIkx+fnA8OFcwJiXByxfDrz7LlC7tunKRESCU6VKwC23sIXLY48Bb70FdOlSvN2BlE5TdWJEfj4weDDw6afAxInAsGEaYRIRCbQ1a4CrrgKqVgUWL2ZPKBfTGqdAOHCAv2xr1gB//83t84cPs3lZy5bcydCqFVCvnraCehUNTR9/DPTrZ7oiERH32rIF6NaNu+8WLeJ7lkspOFll3z4Oby5YwF0Kx48zpVerxi7VMTGcM167lsEKABISgHvuYWA4sbGZmyg0iYjYz969QPfuwObNwJw5nL5zIQUnf8vNBV58kTsR8vO5rTM5mb9s9euf/PMeD7B9O0ejPvoImDmT4WroUGDECP6zmyg0iYjY15EjQJ8+wNKlwOzZfG9zGQUnf5o5E7j/fh4gO3QoMHYsUKNG2e4jMxN44QVuu69Rg92wL7jAmnrtpqAAGDRIoUlExM7y8oB//Qv46Sdg/fqyv885nNoR+IPHw74XffsCzZqxrf1LL53ZL1OjRsDzz/OXsXZtoGNH4OWXeY1gN2UKR90UmkRE7CssjEtR8vPZFkZOphGnUhw7BgwZAnzwAfDss5xe85e8PGDkSIawG2/kNvwKQRpj9+3jGq8+fTjaJiIi9vbRR8D113O2pXdv09UEjKbqyuPIEY4yffUV8N577LJqhalTGZweeAB46ilrrmHakCHArFlcdFizpulqRETkdDweBqaVK101ZaepujPl8XA9zsqV3JppVWgCmOgnTgSefhp45x3rrmPKd98Bb7/NA3sVmkREnCEkBHj1VU3ZnYpGnE7h5Zf5izJ7NnDNNdZfz+PhcSPvvgssWQJceqn11wyEggIufg8JAX74AahY0XRFIiJSFt4pu5QUoEcP09VYTlN1Z2LNGqB9e+COO7gDLlCOHQOuvJKHL6alAdHRgbu2VV55BbjzTo46XXSR6WpERKSsPB5uZKpSBfjsM9PVWE7BqawOHwbatOEvyMqVQHh4YK+fmQk0bQo88gjw0EOBvba/HTzIXYRaEC4i4mxvvMHBhO3bgbPPNl2NpbTGqazGjwd272avoUCHJoBBY9gwYMIEdnF1sjlzgEOHgEcfNV2JiIiUR//+QGgoNzOJRpz+v/37gdhYrm168kmzdTRuzJ12L71kro7y6t6dOxO/+cZ0JSIiUl7XXcc+hr/9FtTnrmrEqSxeeIFnzt17r9k6qlcHRo0CXnsN2LrVbC1n6sAB4Isv1OhSRCRYDB7MtgRr1piuxDwFJ3BK6cUXOYdrhy3zw4axe+snn5iu5MzMncstrH36mK5ERET8oWtXoE4d9jV0OwUnAJMnAzk5wH33ma6EoqM51TVzpulKzsz06cDFFwf9IkIREdeoVAm44Qa2Jzh2zHQ1Zrk+OHk83DY/eLC93uj79OEhi9u2ma6kbA4cYC8qTdOJiASXXr24DnfTJtOVmOX64PTLL8DOndw1YCfJydzZN2uW6UrKRtN0IiLBqVkz3qammq3DNNcHp4ULgcqVgU6dTFdSXEwMcMUVwIwZpispm1mzNE0nIhKMqlfnOmAFJ5dbsICL3sLCTFdysuRkYNUqIDfXdCW+++UXBicREQk+iYk84cLNXB2c9u9nMOne3XQlp5aUxBYJW7aYrsQ3OTnsLNukielKRETECklJGnFydXD6/HMGE7sGp4QE3m7ebLYOX2VkcLF9fLzpSkRExApJSVwcfvy46UrMcXVw+uYbLnaz63qc2rW51skpwSktjbcacRIRCU6JiUB2NvD776YrMcfVwWnLFv4S2FVICEednBKc0tO50L5OHdOViIiIFZKSeOvm6TpXB6eMDCAuznQVpXNScEpL42hTEJ9jJCLiag0asBmmU48E8wfXBqf8fDaXtHtwiosDMjNNV+Gb9HRN04mIBLMKFYCoKCAry3Ql5rg2OG3fzvDUuLHpSkoXHc3dak6QlqaF4SIiwS4yUsHJlTIyeGv3EaewMCAvz3QVp6dWBCIi7hAZyQXibuXq4FShAnDOOaYrKV1MDFCliukqTm//frYiqFvXdCUiImKl2rW5zsmtXPtX37ULqFXLnh3Di7rtNn7ZnXc6MTLSbB0iImKtVatMV2CWa0ec8vKAiAjTVQQP77CtHlMREQlmrg5OoaGmqwge3hEnBScREQlmQTVV5/FwgXJqKlsNZGVxJCQ7m1NyDz1U+LNZWWwZn5VVuLXSjgcXZmezX0ZsrD2nwRIT+fgdOMB/93gK/8yuj6mIiJy5w4eBt9/mqRtVqvADc0QEULMmd1Y3bsxmyMHKkcEpP59NIVNT+cacmsqvTZuAo0f5MyEhDBpRUbytV694cOrTB3jlFf73bdrwtm1bM38fJ1u9mo+f90lSdAegHlMRkeBVuzZQUMAZh+xs/rNX3brcZR0fX3jr/YqKMlezPzgmOHk8wM8/A++9B3z0EfDnn/x+tWpsAd+6NTBgAP85KQlo2BCoWLHk+zvrrOL/npjIEGA3ThhxAoDwcN4Wnf6062MqIiLl551xAPgevX8/+/mlpxfe/vorMHMmcOgQfy48HLjqKqB/f6BHD+4cdxrbB6fdu4GpUxmY1q1jwh00COjZkwf01qzpnyM+oqI4cmJHHTuaruDM2PkxFRER/wkJAWrU4Ff79sX/rGioWrECmD4dGDjQuSHKtsFpwQJg8mRg8WKOYlx9NfDMM8AVV7i7f4SIiIhJ3vWrRUecSnNiqBo5kjMpM2acHKJuvpkhys5nntpuV92ff3LKrUcP4K+/uA5p927g00+B7t3dF5q+/BK44QbTVZxeWhpvvYvERUQkOHnXr5Zn809sLAPU998zRD3xBLBzJ9CrF9Ctm70Pt7dVcJo9Gzj3XI4yffgh8N13wO23cx2TW2Vmcqqy6G41O/I2ErV7J3YREbGXhg2B++4DfvgBmDePH8SbNwdGjy7c8GUntghO3lGm3r05jLdhA3D99fYeqgsU76LrY8fM1nE6Ff73m3TionsRERFf9ewJrF/P0DRpEjd7zZplr8ED48Fp0aLio0yzZwN16piuyj68Izm5uWbrOB1vfWoqKiIi5REZCYwbxwDVsiXbB3XrBuzYYboyMhqcvvySi77bttUoU0m8h+ba5RemJDt2cJGgEw4kFhER+2vcGEhJ4fTdhg3ApZeyybVpxoLTzz8D//oX0KULMHeuRplKkpDAWzsvlANYX3x84ZSdiIiIP/TsCXz7LU/76NzZfHgy8jaXkcFth02bcjuipndKVrs2R3E2bTJdSek2b+b/TxEREX+LjQW+/toe4SngwWnvXuDKK9noasGC4D7Pxh9CQjjq5IQRJ+/omIiIiL/ZJTwFNDgdOcL+TH//zcXgtWoF8urOZffgdOQI+28oOImIiJXsEJ4CGpwefJALvBYtAuLiAnllZ0tIsPdUnbf5pYKTiIhYzRueCgqAvn0ZogIpYMEpLQ2YMgV45BGdX1ZWbdtyinPDBtOVnNrXX7Pf1Lnnmq5ERETcIDYW+OADNs18++3AXjtgwemhh7jQ+a67AnXF4HH55VwLNmuW6UpObdYsniGo9WoiIhIonToBN97I2ay//grcdQMSnH78EZg2DXjsMTa2krKJiODasJkzTVdyst27gZUr2aBMREQkkCZM4MkaY8YE7pqWByePB3jgAU7jDB5s9dWCV58+wNq1bOVgJ7NnAxUr8mBGERGRQKpTh4MyU6YAP/0UmGtaHpw+/5xrYJ56im+wcmauuoojT3YbdZo5k01M3XwQs4iImHPnnTwU+M47A7NQ3NLg5B1tuvhiTjXJmYuOBpKTgTfesM+Bv6mpwNKlQL9+pisRERG3qlQJmDyZC8Xfecf661kanNauBX75hQvDdQZd+T30EJCeHvgdBCUZNQo45xwuzhMRETGlUyeeffvqq9Zfy9LglJLC40Iuu8zKq7hHq1Y8CHncOODoUbO1rFjBMwbHj2crAhEREZMGDgRWr7Z+LbDlwalbNyAszMqruMvjj3Pb5aRJ5mrweID77wdatwYGDDBXh4iIiFdyMnfuT59u7XUsC067dnGFu9Y2+VdsLDBsGLdgZmaaqeGjj4DvvgOeeQaoYOSYaBERkeKio4Hu3R0cnBYu5Jtq9+5WXcG9vM1Ee/XiuX+BtHo1cOutHBLt2jWw1xYRESlN//7WT9dZFpxSUoAOHYDq1a26gntVq8bH9/ffGWAKCgJz3V27GNaaNwfefDMw1xQREfFVIKbrLAlO2dnAkiVAz55W3LsAQFIS8OmnPDD5gQesv15WFnDNNdwdOXeuOsCLiIj9eFv3OC44ff01w5OCk7W6dQOeew549lnglluAnBxrrrN1K7d6rl8PzJsH1K1rzXVERETKq18/TtdZtQ7YkuC0di2nkxITrbh3KWr4cODdd4GpUxlutm3z7/1//jnQti1w4ABbELRp49/7FxER8ad//pO3Vh3BYklwyswE4uLU9DJQBg/mQbt//smQ88EHQH5++e7zr7/Y4LJbN6BdO/4Ctmrll3JFREQsU706B2/S0qy5f8uCU2ysFfcsJWndmuHmkkuAQYOApk2B118HcnPLdj9//ME1Uw0bAi+8AIwdC8yfD/zjH9bULSIi4m/x8TxpwwqWBadGjay4ZylN9erArFnAzz9z5OmOOxhgBw0CXnsN+PXXk3fgZWUB33wDPP0016TFxrJl/bBhXNs0dqwOZxYREWdp0sS6EadK/r7DggJuk1dwMqdVK2DaNGDTJmDKFGD5cuDjjzl9FxrKL6+cHJ4mHRMDXHQR8Oij7NNUrZqx8kVERMolPh746itr7tvvwWnnTr5BKziZ17Rp4dEsR48CP/4I/PYbg5JXVBTXMDVvrpElEREJDk2aAHv2AIcPc2DAn/wenLzb/xSc7CU6GujcmV8iIiLBLD6et1u2+H9jk9/XOHmDkxaHi4iIiAlNmvDWinVOlgSnunWBiAh/37OIiIjI6VnZksDvwemPP9RZWkRERMyqX59nrPqb34NTTo7OMRMRERGzoqKsOYrMkuAUHu7vexURERHxXUSEQ4JTbq7WN4mIiIhZERFAdrb/79fvwenoURaaleXvexYRERHxTVgY1137O4/4PTjdcAPw9dfAxo3+vmcRERER3/TrB6xY4f884vfg1Ly5v+9RREREpGzOPdea+7XkkF8RERGRYKTgJCIiIuIjBScRERERHyk4iYiIiPhIwUlERETERwpOIiIiIj5ScBIRERHxkYKTiIiIiI8qmS5AxGny8oDvv2eH/OXLgSNHCv+sQgWgRQvgssuAzp2BmjWNlSkiIhZQcBLx0dq1wKOPAosX8zzGqlWBTp2A+vULfyY3F1iyBHj1Vf57ixbAiBE8iqhiRSNli4iIHyk4iZzGli3Aww8DH38MJCQAjz3GEaVWrUoOQzt2AEuXAjNmADfdBPz3v8CTTwI9ewIhIQEsXkRE/EprnERK4PFwhCkxEVi2DHj9dWD9emDkSKBt29JHkOrX5yjTnDmc1qtVC7j6agauvXsD9lcQERE/U3ASOYW8PGDwYGDcOGDUKCAtDbj1VqDSGYzRtmsHfPkl8NlnwKZNQPv2vBUREedRcBI5wcGDQLduwKefAp98wqm5qKjy3WdICHDllcCqVUB4ONChAxeWi4iIsyg4iRRx+DBwySVcCP7FF8C11/r3/hs2BFas4KLxyy/nSJSIiDiHgpPI/3g8wO23A5mZwLffcsecFapV47Rdp07AwIHA7t3WXEdERPxPwUnkf958kzvn3ngDOPdca68VHg5MncoF5gMHAgUF1l5PRET8Q8FJBMAvvwB33QXccQdw3XWBuWatWsBHHwHffMN1VCIiYn8KTuJ6x44xLCUmAs89F9hrd+7MlgePPw6sXBnYa4uISNkpOInrffQRsHEj8M47QERE4K8/ejRw3nlsfSAiIvam4CSuVlBQ2NG7dWszNVSoAIwZw6Navv/eTA0iIuIbBSdxtenTgc2beaSKSX36cKrw8cfN1iEiIqVTcBLXOn4cGD+ejSkvuMBsLRUrctRpwQLg55/N1iIiIiVTcBLXWrSIZ8+ZHm3yuu46oHFjYMIE05WIiEhJFJzEtWbP5vRYx46mK6FKlYCbbuKoU16e6WpERORUFJzElTweYOFCIDnZdCXFJSfz2BedYyciYk8KTuJKa9fyqJPu3U1XUlyrVkDduhx1EhER+1FwEldasACIiQEuvth0JcWFhDDMLVxouhIRETkVBSdxpYULgSuuAMLCTFdysuRkNuTMyDBdiYiInEjBSVzn0CFg1Sr7TdN5XX45EBoKLF5suhIRETmRgpO4TloaF4e3amW6klOLiWFbgk2bTFciIiInUnAS19myhbdxcWbrKE1cnKbqRETsSMFJXCcjA6hWDTjrLNOVlEzBSUTEnhScxHUyMjgVZmeNG7NOj8d0JSIiUpSCk7jOli32nqYDWF92NrBnj+lKRESkKAUncZ2MDGcEJ0DTdSIidqPgJK5SUABs3w7ExpqupHSNGvF261ajZYiIyAkUnMRV8vKA48eBypVNV1K6qCjeZmebrUNERIpTcBJXOXaMt6GhZus4nZAQoFKlwnpFRMQeKpkuQCSQ8vJ4u307kJVVOLJjR2FhXMhu9zrlzOXnA3/9BeTk8Cs7m7cAw31EROFXTAy/RMQsBSdxlchIYPhwYORI4LLLgDZtTFdUsqFDgWefBQYOtHedUrr8fOD339mxPj2dt95/zsw89ahiixbAr7+e/P0aNYD4eH41aVL8tmpV6/8uIqLgJC4THQ0MHgy8+KLpSk5v4EAGJ3GWrCxg0SJgxgxgzZri4Sg0lDsm4+N5VmJ8PFCvHgN9REThbYUKHB31jkDl5AAHD3IEMi0N2LyZB1X/+WfhdWvUAJo2Bbp1A/r14z+LiP8pOImIlJM3LE2fDsyfDxw9CrRsWRiOvKNCDRpw7Zq/HDxYfBTrt9+Ap58GHn6Yo1b9+ilEifibgpOIyBnIzuaoz4lhafRohpX4eOtrOOss4Pzz+VW0Lm+IOzFE9e8PJCRYX5dIMNOuOhGRMvB4GEri44G+fYGNGxmWNm8G1q7lPwciNJUkMhLo3Rv4+GNg3z5g5kygWTOGqKZNgX//G9i711x9Ik6n4CQi4qONG4GuXTly07YtsGGDPcJSSU4MUa+8AsydywA1eTIbwopI2Sg4iYicxpEjwAMPcMorM5NTc3PnAklJpivzXWQkd2pu3sxpu7vu4hTfypWmKxNxFgUnEZESeKflEhO5E/Phh4H164HkZNOVnbkaNYDXXwdWreJC9Y4dNX0nUhYKTiIip+DxAA8+yGm588/ntNzDD7NdQDBo147h6bXXgHnz+HfcssV0VSL2p+AkInICb2iaMAF47jlgzpzCg5eDScWKwO23s9lmRASbwio8iZROwUlEpIiioen554F77jFdkfXq1QO+/lrhScQXCk4iIv9zYmi6+27TFQWOwpOIbxScRETg7tDkpfAkcnoKTiIiACZOdHdo8ioanrp0AQ4dMl2RiL0oOImI623dCjzyCDBihLtDk1e9esCSJcD+/cDYsaarEbEXBScRcb177wWqVwcefdR0JfbRsCHD5Msvc9ediJCCk4i42qJFbDcwaRJQubLpauzlnnt4lMydd3INmIgoOImIi+Xk8OiRLl14DIkUFxYGvPQSsHw5MHWq6WpE7EHBSURca+JEYNs2TkeFhJiuxp4uv5zd00eO1EJxEUDBSURcautW4IknuCDcSYf1mvDsszzoWAvFRRScRMSlnn0WqFqV589J6erXB8aMASZP5k47ETdTcBIR1ykoAGbMAAYM0IJwX/3733zc5swxXYmIWQpOIuI6K1YAe/Zw7Y74pk4d4NJLgenTTVciYpaCk4i4zrRpnH668ELTlThLv37AF19ouk7cTcFJRFyloACYORPo2xeooFfAMundGzh+XNN14m562RARV9E03ZnTdJ2IgpOIuIym6cpH03XidgpOIuIamqYrP03XidvppUNEXCM1ldN0vXqZrsS56tThaN2XX5quRMQMBScRcY20NN42a2a2Dqdr1qzwsRRxGwUnEXGN9HQ2vKxVy3QlztakCYOTx2O6EpHAU3ASEddISwPi43Wgb3nFx/PAXy0QFzdScBIR10hL42iJlI/3MUxPN1uHiAkKTiLiGunpHC2R8vEGJ61zEjdScBIRV8jKAnbsUHDyh8qVgbp1NeIk7qTgJCKukJHBW03V+Yd3gbiI2yg4iYgreN/kNeLkH/HxGnESd1JwEhFX2LoViIpSKwJ/iYsDMjNNVyESeApOIuIKR48CMTFqReAvMTFcNybiNgpOIuIKOTlARITpKoJHRASQna0mmOI+Ck4i4go5OUBkpOkqgkdkJEPTsWOmKxEJLAUnEQkqHg9D0t9/F/9+dvbJI05HjvArL08jJ2XlfSyzs83WIRJolfx9h9995+97FBEplJfHHXIbNwKpqfzauBHYto1rbnJyGIIaNy6+66tVK6CggD8TFcXvXXcdsGBB4c+cfTaQkHDyV+PGQCW/v1o629lnA7168fGuWtV0NSKB4/eXgo8/9vc9ioib7dgBTJ0KrFzJgLRlCwMQAPzjH0BSEtC6NdCnDxAdzSmkyEj+WVFt2wK33cavNm34vVGjgBtvZBjLyQG2bwc2bwZ+/JHXPHq08Dq9evEaXbsC4eGB+/vbVWQkMG8eMHYsULu26WpEAsfvwal6daB9eyAx0d/3LCJucfQoMHs28N57wJdfclqoUyfgqqsYlJKS+BpTs2b5dsl17Fjyn3k8wK5dwKZNrGHmTODdd7mbrGdP4NprgR49gApa8CDiKn4PTpUr89Rs71C4iIgvjh8HvvkGeP99YPp0rj265BLgjTeAfv2AKlUCW09ICFCvHr+6dAHGjwc2bABmzGCI+ugj4PzzgQkTgMsuC2xtImKO3z8rRUZyyFtExFfffw+0aMEAsmwZMHIkp+SWLQOGDAl8aDqVkBDg3HM5NfXrr8DSpfxely5AcjKwbp3pCkUkECwJTt51ASIipcnJAR54AOjQga8dy5ZxQffYsexMbWeXXsrAN20ap/NatgQeeYQjZyISvPwenOrV4wJLbe0VkdL88AMXaT//PKfBvvuOU3NO6uwdEsJpxA0bgHHjgMcfBwYM0BZ9kWDm9+AUH881Tn/+6e97FpFgkJMDPPggN5FERwOrV3N3m5O3+4eFAQ8/zLVPKSlA587Anj2mqxIRK1gSnACdmi0iJztyhFNczz1XOMrUvLnpqvynd2/g22856t6hA7B/v+mKRMTf/B6cGjfmbVqav+9ZRJwsL499kFJTgRUrnD/KVJK2bdlz6u+/gUGDtOZJJNj4PThFR7OjrEacRMTr+HHg5pu5E23uXG7jD2axscCHHwKLFgHPPGO6GhHxJ0tatzVpohEnESn0wAPse/TBB+7pedStGzBmDPDQQ+xPJSLBwZLgFB+vEScRoUmTgIkTgRdeAPr3N11NYI0bB1xwAaclRSQ4WDripJYEIu42ezZw333cRXfXXaarCbyKFYHRo7nmSQegiwQHy0acDh0C9u2z4t5FxAlycoB77uF5bk8+aboac3r0ABISgGefNV2JiPiDJcHpwgt5+/nnVty7iDjBq68CO3dyms5JTS39rUIFYMQIjr79/rvpakSkvCwJTvXrs7nd9OlW3LuI2N3Bg+zTNGQI0LSp6WrM69uXOws1XSfifJYEJ4CLQD/7jFN2IuIuEyZwqm7cONOV2EP16kCDBsDPP5uuRETKy7Lg1LcvG96lpFh1BRGxo507ef7cvfcCdeuarsY+WrdWcBIJBpYFJ+903bRpVl1BROzo0UeBqCjg/vtNV2IvLVsCv/5qugoRKS/LghPA6brFizVdJ+IWe/YAb73FLfhVq5quxl5CQ01XICL+YGlw0nSdiLvMn8/bwYPN1mFHhw8DMTGmqxCR8rI0OHmn6z74wMqriIhdzJ8PdOjAxdBS3OHDQOXKpqsQkfKyNDgBwN13s5/TZ59ZfSURMSknB1iyhA0f5WT79wNVqpiuQkTKy/Lg1L8/D/W86y4gN9fqq4mIKV99BWRlAT17mq7Efo4fB5YuBS66yHQlIlJelgenkBDg5ZeBrVt15IBIMEtJAeLigKQk05XYz48/8giq5GTTlYhIeVkenACgWTOeWTV+PLBtWyCuKCKB5PFwfVOPHu4+XqUkCxYA1apxzaeIOFtAghMAPPIIXzhGjAjUFUUkUH75BdixQ9N0p3LsGPDJJ0C3bkClSqarEZHyClhwionhVN2sWeztJCLB46uv2PTykktMV2I/r78OpKerIahIsAhYcAKAa68FunQBBg0C1q8P5JVFxEpbtgCNGwNhYaYrsZeDB4GxY4GbbuKRKyLifAENTiEhwKefAnXqMEApPIkEh8xMoFEj01XYz/jxbNMwfrzpSkTEXwIanACgRg3gyy8VnkSCiYLTyaZPByZNAsaMAc4+23Q1IuIvAQ9OgMKTSDDxeNhuRMGp0LJlwA03AAMGAA88YLoaEfEnI8EJUHgSCRZ79nA6SsGJfvsNuPpqoFMn4J13gArGXmVFxApGn9JFw9MllwBvv80OuyLiHJmZvFVw4uvZ5ZfzsZg1S4vlRYKR8c9CNWpwK3P37sCQIUDHjsCaNaarEhFfKTgB+fnsVde1K9CiBVuu6Fw6keBkPDgBPEn9gw+4LuDIEeD884E77wQOHDBdmYicTmYmPwBVrmy6EjN27OBygyee4O65xYuBWrVMVyUiVrFFcPK65BKONk2axCCVkKDpOxG727YNiI01XUXg7dsHjB7NI6UyM/nBb/RorWkSCXa2e4qHhvJcu02beETBkCFAkybcmfLTT9zBIyL2ceSIu6aldu/m0VGxscCLLwJDhwJr1wIXX2y6MhEJBNsFJ6+6dTnqtHIl1w28/TZwwQXsTqwQJWIfOTlARITpKqx19Cgwbx4/yDVqxNej++7jaNszz3C5gYi4g+2PnGzfnl+TJ3MofNo0vmhNmMAXsL59uaA8Ph6Ii/P9BTwxEVi9mrciduSU39HcXGcEp7I+nunpwMKFwIIFwNKlQF4eR78ffhgYNgyoWtXSckXEpmwfnLwqVQL++U9+eUPU9OnAu+8C//0vfyYkBGjQgCGqSZPit3Xr8sU9PJxrEKKigDZtjP6VRErllN/RnBzgrLNMV3F6Jz6eHg+wfz/P2cvIKPzasoWhaedOthO49FJ+UOvena8lIuJujglORRUNUa++ygZ86elAWlrh7fffAx9+yCH2E4WHM0RNncpAJcEvMZFvnLm5XI9SVFYWsHGjkbJKlZ3NjtyxsUBkpOlqTuZ9TGvUAGrXLvy+XR9PgI0pDx7k6NGxY8Wn+2vU4Kh1XBzXK11wAV9j3LpbUMTpvK1S/M2RwamokBCGn7p12am3KI+HoSotDfjzT74R5eTwKy0N6NHDTM0SeKtXc7Rhzx6uUylq40agbVszdTmZ9zHNzASqVSv8vt0fzxEjOM0fGsqw1Lgx/11TbyLBZfJka+7X8cGpNEVD1YmysoBBgwJfk5jhXdeSk8PbN98s/J537YvdOGHECeDITWho8e/b8fH08o6UiUhwCw0FOnf2/zrRoA5OpXHK+hHxL29watGi8M3Tzr8LHTuaruD08vKKHy1i58dTRNwjP59Huvn7g5Jt2xFYzePhgyrukp3NWzuO4JzI4wEKCkxXcXq5uc44k03PeRF3ycnhmmZ/c21wuu8+jjqIu3iDkxVPJn+rWROYONF0FaUrKOCRI/Xrm67k9IYOZWsTEXEHBSc/i4gofBMV99i1i7d16pitwxehoZwGs7Ndu1hjXJzpSk4vPFzPeRE32bOn+I5ff3FtcIqM1IuoG6Wl8YkUE2O6ktMLC7N/cMrI4K0TgpOe8yLukZPDD3ZWnKOp4CSukp7unCaGkZE8B87OMjK4e9UJh/xGRek5L+IW27bxtlEj/9+3a4NTdDSbYzph8a34T1oau8k7QVwcu1jb2ZYtQL16zjhyJToa+PtvnXEp4gbe5pdWBCfXtiOIi2No2rbNGdMM4h/p6ewe7QQJCcBnn5muonQZGc55/jRqxA9Lf/zhjDVuYi9bt/LcwiVLgL17ORp8+DBHMRs3Blq1Alq3ZvPXVq04EivmbN0KVKxozcYV1wanpCTebtzonBd+KZ+//uKXU0acEhLY+TY/n8cM2VFqKt8snKDoc17BSXxx6BAwaRIwYwawYQOfhxdfDDRtynWSMTFci7h5M/D118BrrwHHjzM43XcfcO21xZvDSuBkZgLnnGPNa6dNX46tV78+h+5TU3l4pwS/9HTeOmWNU9OmDE2Zmfasec8envs3YoTpSnzTpAlfRFNT2U1YpCT5+cDrrwNjx/KUiWuvBR57DOjaFahSpeT/LisL+OYb4PnngRtvBB58EPi//wOGDePh8hI4mZnWTNMBLl7jVKEC35hSU01XIoGSlsZbJ404Afw0a0eLFnE6ols305X4JjSUUyp6zktpvv2WPf6GDQN69uTrxttvA336lB6aAG5A6NaNU+y//cagdc89PBd1//6AlC//o+BkkaQk+57iLv7npFYEABddR0YC69aZruTUFi4E2rVjo06n0HNeSvPJJ8A//wn84x88b/Htt4Gzzz6z+2reHHjnHT5PfviBU9rff+/feqVkmZnW7fZ1fXBKTdUuG7dYtsw563EAjop26QLMn2+6kpMdOwZ8/jmQnGy6krLxPudFTjRpEjBgAL++/tp/rxXdugE//8wPQp06ASkp/rlfKVlaGkf4zjvPmvt3dXBKTORi4X37TFciVtuzh8GpXz/TlZRNnz7AihWs305WrODWfqetD0xM5BExhw+brkTswuMB7r+fi7kffBB4913/L+hu0ICvP8nJDGZr1/r3/qW4+fN5UsDll1tz/64OTt5dNuvXm61DrDdrFremXnON6UrKplcvjjzNnm26kuI+/hioW9dZI3hA4XN+wwazdYh9vPkmz4R8/nngqaesayMQFgZ8+CHX1vbsCezebc11hKN6XbpwA5gVXB2cmjbli7/d3pTE/6ZPL1y74CTVqwOXXQbMnGm6kkI7d/JT+V13OW+nUIsWQLVqes4LrVsHDB8O3HYbcPfd1l8vOhqYN48tC3r1Uid7Kxw8yAX+PXtadw2Hvez5V8WKwPXXAx99ZP8zweTMeafp+vc3XcmZ6dsXWLqUTffsYOJE7h66807TlZRdeDhw3XX85K9TA9zt6FG+JjRpwtGmQKlXjyMiv/4KPPts4K7rFp99xnYSPXpYdw1XBycAGDyYi8gWLjRdiVjFqdN0Xn36cHfdM8+YroThbcoUfko/3dZsuxo8mKNmX31luhIxafhwnhwxbRqfX4HUpg0/eDzzjH0+EAWLlBQ2IG3QwLpruD44NW/OX+L33zddiVhl2jRnTtN51ajBJnovv8xjBEx67jmG0OHDzdZRHu3acZr+vfdMVyKmeFsNPPdc4bq3QBszhs+lxx83c/1glJ/P/nJWjjYBCk4A+Al0/nw1KAtGO3eyk69Tp+m8Roxg8HvoIXM1bNwIvPgi8J//cO2VU4WE8Dk/axZ3Bor7PPEEu/EPGWKuhurVgVGjeEyLtzmvlM/y5cCBA9aubwIUnABwe6jHw51CElzGjOFi4N69TVdSPtHRwKOPAlOnsidMoGVnM3yecw7wyCOBv76/3XADkJNjr0X3Ehjr1nFzwKhRHPExafhwnps4frzZOoLFU09xNPn88629joIT2Pm4e3cO3aoZZvBYsYLTMU89BZx1lulqyu/mmzmtMHhw4PsQ3XsvPxVPm2bdFt9AatCA25XfekvPebd58kl+ALjhBtOVcG3VrbcyyOXmmq7G2b74gk15n3rK+t2+Ck7/c889/CT/+uumKxF/yM/n4ssLLjA7HO9PlSqxrcLWrRwlDdSusGnTuCD8hRes68Rrwr33Mlx/+KHpSiRQ0tKATz9lo0t/N7k8U3368IPQkiWmK3Gu48eBBx4A2rcPzCYgBaf/uewyJv+RI80vwJXye+01bvedPNn8cLw/nXsug8yiRex2bLWUFOCmm3g6/K23Wn+9QEpOZjuS4cPVjNAt3n8fqFoV+Pe/TVdSqFkzdrTXtPGZmzYNWLOGuxStamBalIJTERMncj3MLbdo+N7J/viDi6hvvZUjTsGmWzeO/jz3HIelrfpdffNNfnq76io2vAzEC1KgvfACezvdfrue826wYAF/nyMiTFdSKCSEo05z5/IMSCmbvDyuZe3Zk2cBBoKCUxFVqvDN4ssvNWXnZA8+yFGmJ580XYl1hg1jOBw9mi+6Bw/67749Hi5Ev/VW4I47+GnOTm80/lS9OqchU1I0ZRfsdu3icgw7Hkzdpw93gy1daroS55kyhbNEgXy9V3A6wRVXaMrOyT74gKMjTz3l7C3zvnj8cWDOHDZybNvWP7vtfviBn9rGjeNOn5dfDq6pzlO5+urCKbtdu0xXI1ZZtIiLhq+80nQlJ2vViu1GfvjBdCXOsmkTMHYsN8w0bx646yo4nYJ3ym7QILblF2f44AM+gW65hV9ucPXVnNs/6yxuwe3XD1i1quz3s307dxldeCFw6BB3p4wZE5zTc6finbIbPJhtCiT4LFgAXHSRPT9QhYRwG/3mzaYrcY5duxiC69ble3YgKTidQpUqhf1yunQB/vzTdEVyOt7QNGQIh26ddvhsecTFcXfY5MnAL79wZ0nHjsCrrwLffw9kZZ3833g8XDz/1FPAxRcDsbHc1fP668DatUDXroH+W5hVvTqn6las4KjzgQOmKxJ/ysvj73f37qYrKVlCgoKTrw4d4lq1ggKeTRfoUyFc9PZSNp06cb5561a+CWnazr7cHJq8IiK4HmnjRk7fhYYCd93FT9gxMdy5c+GFvG3QgDuLWrZkB+UaNQq7F996a/BPzZXk8su5vnH9euCSS4AdO0xXJP6SmgocOQJ07my6kpIpOPkmJ4cj7b//ztBk5Zl0JakU+Es6R9u2wMqVHA5s357/k1q2NF2VFKXQVFyFCnxRufpqdvtev54jp2vXssFeTAy/KlcGWrdmQAgPN121fbRvz2MbunUDOnQAFi82d5aZ+E9GBm/j483WUZqmTYG//uIMR40apquxp4IC4MYbOZK+ZAnbs5ig4HQajRtz+D45mW8yc+aw55OYlZMDTJjARcwKTacWGcl1T1YfPxBskpL4galbN442z5/PECXOlZHBjvc1a5qupGQJCbzdvFnB6VQOHmRT41mz2PPq4ovN1aK3Gh/Urg18/TWnOq68kgeu6kBgcxYu5A6K8eO5HV+hSfytXj3g22/ZKb1LF7a40Lon58rI4FpAO292OOcc3mqK+GSLFvE1PyWFswyB6A5eGr3d+Cgmhp88H3mEvZ7i4riw9lQLb8UaW7fyCZOcDDRqxMXN48crNIk1zjqLU3X/93/ASy9x9HniRO26c6ItW/j/z868U+Z5eWbrsJODBzmj0L0712euWwcMHGi6KgWnMgkLY9PBLVt4DMXYsUCTJsAbb/BsNLFGTg57FiUlAT/9xIaMn3/OYwpErBQRATz2GJ/z117LkaeEBB4eHaizAqX8vCNOduY9O0/BibyjTNOnc7fv4sWFo3KmKTidgZo12fdl40aud7rtNv4PfvddTeH5i8fDBc2jR3PR5GOPAXffzce8Xz97D7lL8KlTh+0dNmzglP1NN7Fp4YcfagrP7goKOFpt9+BUsSKXgtSpY7oSc3JzgRkzgB49io8y3XqrvV7zFZzKIS6O/Z5WrwYaNuTBkbVqsZXBhAncAqvzr3xXNCwlJHDX15Qp3Cb+66/A009zN5iIKQkJ/AS8ahU/QN14I287dwaefVbbye3o8GGeAVerlulKTu+zz+zda8oKHg+fT0OHspllv37Avn0c1bXTKFNRIR7f39kVAU5j1y52p01JAb74gtvBGzdmeu7ZkztzIiNNV2kvBw5wFCklhW9I6elsZvavf/EJ1KVL4RC2iN3s2MG1jykp7AGVm8tw5X3OX3RR8J7zl5XF525iIhAVZbqaku3dyw0+c+cCvXqZriY4rFnDdj2rVwNt2pT9v8/N5YeMlBTg/fd5dEq9evwgMmiQ0RYgPo1rKThZJDubZ4ilpPCFdedOfr9OHS5sPtVXgwZApSBsEHHgAJsrpqcXv01LY98SQGFJnO/oUYYn73N+zx5+/+yzT36ux8bytn794HzO28mOHXxtXbiQ3aal/HwNTgcPMlynpvLL+88ZGcDx4wzcvXuzF99ll9mi+a6Ck114p6B++QXIzCz+tWtX4XRexYocTg4P56fU8HAGiDvvBFq0MPpX8MnUqWzbcOwYF3RnZ7Nb76FDhT9TuzYX1MfHF7897zyFJQkex4/zzeW33079nPeqVIlTfd7nu/c5f++99t/8kJ3NtUOxsfYcSfeOhP3+OxsXP/00RzSiogpHy+zGKY/pihXso7R8OXudAZxi3LWLf4fsbH6Q8H4wDgnhcpakJH4lJvK2VSvbLb/wKTjps04AhIRwvU7r1if/WW4usG1b4YvqH3/we7m5DB87d3LtlFP07s1P0ZGRfDOIiuKLQJMm/KpSxXSFItarUKHk5qM5OcWf83v3Fj7fc3P5nL/++sDXHGy8oyHnnMORwLZtgQsu4Pc2buS/S9l4H1PvEWTeI8kABqFGjfjaHxlZ+NqflMTpaztP55aVgpNh4eH8pfJ2jT2RXT8ZlcTu6x1ETIuI4E7Rpk1P/edOec47YXSktD9bvTpwtfjKKY9pbGzxW4CbI9xCwcnmoqLObPGdiDiTk57z3tEGp7HzY+yEx9Qb6uwY7gJB7QhEREREfKTgJCIiZfbtt1xi8McfpispXWam+bPNfNWyJbfn293w4aYrMEvBSUREyiw3ly1FsrNNV1K6o0eB7duBd96x/07FzEzgzz9NV3F6e/aw35LdH0+rKDiJiEiZhYXx1u5nqx07xtvzzrP/xpWwMPs/ngDPZm3QwP6Pp1UUnEREpMzCw3mblWW2jtPxjoh567Wz8HD7P54AH1MnPJ5WUXASEZEya9iQt96ePnaVmclbO555dqKGDe3/eB45wt5j3v//bqTgJCIiZVa7NhATY/+DjTdv5lFXTmi+m5Bg/8czPZ23JfUedAMFJxERKbOQEGe80W/e7Jw3+YQEHnjr+0logef9/+2Ux9QKCk4iInJGFJz8KyGBB+Pu32+6kpJt3gxUr86D2d1KwUlERM5I06b2Dk4eD+sr6Xgbu/HWaefH1EmPp1UUnERE5Ix4G2AeOGC6klPbuZOLmZ0y4tSkCW9TU83WUZqNG53zeFpFwUlERM5Ihw68XbzYbB0l+ewzoEIF4KKLTFfim8hIoG1b+z6e+/bxcGQnnKdnJQUnERE5Iw0bAuefD8ycabqSU5s5E+jUCahVy3QlvuvTB1i40J4d2efM4e3VVxstwzgFJxEROWPeN3q7NW48eBD48kvW5yR9+vCYGDuOOs2cCVx6KVCzpulKzFJwEhGRM9a7N0OT3d7oU1J43Erv3qYrKZuEBKB5c/uN4h044MwgagUFJxEROWN2faOfOZNrm+rVM11J2fXuzeCXm2u6kkIpKTyj7pprTFdinoKTiIiUy/XXA9OnA9u2ma6ENm0C5s9nXU40YADw99/A22+broSOHweeew647DJnBlF/C/H43qLUxr1MRUTElCNHuJX+iiuA9983XQ2nk1avZoBy6mG0gwdz+jM9Hahc2WwtU6cCN9wArFhRuJMySIX48kMacRIRkXKpXBkYOxb48EPgl1/M1vLdd8CsWcDjjzs3NAHAY49xXdGkSWbryM0FHnqIU3RBHpp8phEnEREpt2PHuNYpLg5YtMhMDR4Pd339/TewZg17ODnZyJHAlCnAli3mWio8/zzrWLcOSEw0U0MAacRJREQCIzQUePJJNp389FMzNbzzDvDtt8DTTzs/NAHA6NFApUrA8OFmDv7NyODI15AhrghNPtOIk4iI+IXHw7Uws2YxwJx/fuCuvXw50KUL1wa9/joQ4tPYgf1Nnw707w+MHw+MGRO46x46xKm5vDzg++9dc6ivT781Ck4iIuI32dlA587Ajh3ADz8EZhdWZibQrh1w7rnA558DYWHWXzOQHn0UGDcOmDEjMH2UCgqAnj2BlSuBVatcNdqk4CQiIoG3ezeDTJ06wBdfAFWrWnetv/7iuqasLAa16tWtu5YpHg9bFKSkAF99BVx4oXXXOn4cuOce4JVXuFata1frrmVDWuMkIiKBV7cuMG8ekJYGXHABsH69Ndf5+Wceirt7N0NFMIYmgNOO77wDtGzJ0bz33rPmOocOsfnmSy/xy2WhyWcKTiIi4netWwM//siWABdeCEyb5t/7f+89rsGpXp09m5o18+/9201kJEebBg4EbroJ+M9/uP7IXzZs4Cjh0qUMvUOH+u++g42Ck4iIWCI+nmtkevUCrr2WC7c3by7ffa5fz2mrm25iiFi+HGjY0C/l2l5EBPDmm2xR8NZbQPv2wIIF5dtxd/AgF563a8e1YT/+yPVNUjIFJxERsUx0NDtPT5nC9U6JiQxRZW2UuXo1p5GaN2cH63ffZYiIiLCkbNsKCQFuu427FiMigB49gDZtuPuuoMD3+9m7Fxg1CjjnHAanm29myI2Pt672YKHF4SIiEhC5uQw8Tz8NbN3KZpkdOgAdO3ItVHR04c8eOcJt8CtXMiht28ZjXUaNYsuDYNs5dyY8HmDZMuCJJxhKzzqLo1AdO/KrTp3Cny0oAH77jY/lypUMrpGRnPK7997iP+ti2lUnIiL2c+wYF3N/8w3fxH/+GcjPP/nnQkM5mtKhAxdFJycDFSsGvFxH+Okn7oJbsYLHzvz996l/Lj6ej2eHDkDfvq7pz+QrBScREbG/rCwe6XHsWOH3wsI4LRcZaa4upzp+HEhN5fqlouLjzR3d4hAKTiIiIiI+Uh8nEREREX9ScBIRERHxkYKTiIiIiI8UnERERER8pOAkIiIi4iMFJxEREREfKTiJiIiI+EjBSURERMRHCk4iIiIiPlJwEhEREfGRgpOIiIiIjxScRERERHyk4CQiIiLio0pl+FmfTg0WERERCVYacRIRERHxkYKTiIiIiI8UnERERER8pOAkIiIi4iMFJxEREREfKTiJiIiI+EjBSURERMRHCk4iIiIiPlJwEhEREfHR/wOl1d+3PdgsHQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 54 graphics primitives"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K14a12741').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "491fdfcb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 61 graphics primitives"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K15a54894').sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "50fef000",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 63 graphics primitives"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=snappy.Manifold('K9_1')\n",
    "D=K.exterior_to_link()\n",
    "D.simplify('global')\n",
    "D.sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "9fa3130c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAGGCAYAAAB/gCblAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA3f0lEQVR4nO3dd3RU1eI98D2hhRQDSO8JCQSUrjyRYqEoBBClWVCQZ0cpIiAW0BcURVAReBQFRaw0kY6NL0WxRboJJEBAUGroCaFkfn/s36wQHiWQe++Z3NmftWZdynDPSYC753SP1+uFiIiIT5DpCoiIiH9RMIiISA4KBhERyUHBICIiOSgYREQkBwWDiIjkoGAQEZEcFAwiIpKDgkFERHIoeAXv1RJpEZH8zZObN6nFICIiOSgYREQkBwWDiIjkoGAQEZEcFAwiIpKDgkFERHJQMIiISA4KBhERyUHBICIiOSgYREQkBwWDiIjkoGAQEZEcFAwiIpLDleyu6grJycCiRcCaNcDatcC+fUBYGBAeDlSuDLRpA8TFARUqmK6pPbxeYNkyYNUqfg/WrQPOnOHXHxYG1KvHr79FCyA01HRtRcQEj9eb69208+22214v8OOPwOjRwNdfA4ULA7Vr8yFYoQJw/DhfmzYBq1cDZ88CTZsCI0cCjRubrr01MjOBzz/n92DjRqBECaB+faBuXSAkBDh2DDhyhN+n5GSgSBHgwQeB+HigbFnTtRcRi+Rq2214vd7cvvKlY8e83vvu83oBrzc21uudPNnrTU+/+PvT0rzezz7zeuvX55/p1s3r3bHDufraYcMGr7dGDX497dp5vcuWeb1ZWRd//5YtXu8bb3i9JUp4vWFhXu/w4V7vyZOOVVdE7JOr572rWwybNgGdOwO7dgETJwL33QcE5XJU5exZYPp04IUX2NWyaBFwww321tcOH38MPPEEEB0NfPYZcP31uf+zhw4Bw4cDY8cCTZoAc+cCERG2VVVE7JerFoNrg2HdOnYHVa0KzJoF1Khxdfc5cABo3x7YsIH3ufNOS6tpq9GjgeeeA3r2BMaPZ5fR1Vi5EujQAahUCVi82L3jLyIBIHCD4Z9/gEaNgNKlgeXLOaiaF+npQLdufCguXgy0amVNPe309dfA3XcDgwYBb7yR9/tt2sRQLFgQSEjgGIWI5DuBGQwZGcAttwB//w38+itQvrw19z1zhrN11q7lq1w5a+5rh7Vr2fVz553AzJm57z67nNRUoEEDoFkzdit5cjeMJSL+IzDPfH7rLXYjzZtnXSgA/KQ8fTofst27cwzCH2VlAb16ATExHF+wKhQAdst99BG/t2PHWndfEfEvrgqGvXs5xbRPH36ytVrp0hzAXbYMePdd6+9vhc8/5/qE8ePtWYfQoQPQrx8wcCCQmGj9/UXEPFd1JfXuzQf31q329oE/+SQHolNT/WsRWGYmB9nr1we++srecmJigObNgU8+sa8cEbFcYHUl/fUXMGkSp5faPTA6eDBw+DAwebK95VypqVM5NXfECHvLKVKE34PPPwdSUuwtS0Sc55oWw7vv8mG1fz9wzTX2l9erF7BkCbBtGxAcbH95uXHLLWzBLFpkf1kZGUBUFAfkP/jA/vJExBKB1WKYPZvTSJ0IBQAYMgTYswf44gtnyrucvXu53qBTJ2fKK1oUGDAAmDaNYSwi7uGKYNizh3v8dO7sXJkxMdxHad4858q8lLlzOQPprrucK7N7d07jXbLEuTJFxH6uCIZ58/hQ7NDB2XLbtgW+/RY4dcrZci9k7lzg1luBkiWdK7NsWaBhQ2DhQufKFBH7uSIY1q8HatZ0fjVuXBx3ZV21ytlyL2T9euDmm50vNy4OWLqULQcRcQdXBMOWLUD16s6XW7cuV0Cb/sR8/DhXepv4HsTFcYbW6tXOly0i9nBFMGzebOah6PEAt90G/Pyz82Wfa8sWXk18D264gXtRmf4eiIh18n0wZGQAO3eaeSgCHITets1M2T6+YIiJcb7soCCgWjXz3wMRsU6+D4bUVF6rVTNTflQUZ0Wlp5spH+BDuUQJoHhxM+VHRSkYRNwk3wdDRgav4eFmyo+K4nX7djPlA/wemPr6AQWDiNvk+2DwTRUtXNhM+b6WytatZsoH+D0w9fUD/B6kpmpmkohb5PtguO464KefgMhIM+WXLcuH8s6dZsoHuHmgyRXYVaowFPbsMVcHEbFOQdMVyKvwcK5ANsXj4V5JJ0+aq0PlynyZUrQorya/ByJinXwXDFlZ/GR64gQfRIcPc+C3VCkz9YmNZYshNTV7ADopydk6ZGSw/KpVsx/STomN5d8JABw9ymt6uvPfA3+wZQvPxS5enB8Wrr0WiIgwXSuRK+e3wbB7N9cnpKQAycl8paSwL9+fPpkmJAD//jfw5pvccRXgNhGBIiEhe2zh0CFek5IC63twKSVLAtHRnEocE5P949jYvJ9FLmIXv9p2e/NmnlE8YwawYQN/LSiIn4TP/U8VFcVdVIODAa+XrQdTUzVjY7MfhAkJ2T93kukWw7lff4MGgdti2LmTLVePhx9e9u7lhxnfh5uUlOydaAsXBu64A+jaFWjfXi0LcUyutt023mI4PwzCwvgfZehQoE4dPuxMzri5UiEh9hwrejlNmjhf5sWY+h6Ylpuv+fBhtnpXrOC/+wcfzA6JLl24EaRCQkwzNitp927g3nv5ifPNN4HrrwfmzAH27ePxnJ07czXz5UIhPR344w+zC8xM7xO0fj3PoRb/V6wYW1f9+3M23c6d/Pd/4ADw0EOcRDBmjKb+ilmOB8OpU8Bbb/Fs4mXLeBylLwzuvvvKu0J83Rgmuy6GDzdXNgC8/z7Qr5/ZOsjVqVSJf3e+kLj/foZGw4Y8eEnEBEeD4YcfgHr1gOef54Dt5s3Aww873y9utdBQftqLjTVTvukFbmKNSpWACROAX3/l+Fnz5vx3pfUh4jTHgmH4cKBFC07h++MPNpeLFXOqdHuFhzPcQkLMlH/0qLmyxXo33MDuyQ8+4Pnd110HrFljulYSSBwJhvh44OWXgVdf5aBb3bpOlOqcatU448SUlBTO2BL3CArKblVXqwa0bKlwEOfYHgzx8Zxh5Lt6cjVZKn+pXj1762uneb0su0YNM+WLva69FvjmG4WDOMvWYDg3FF56yc6SzKpeHfjrLzMzo/btY1eSqfMoxH7FiikcxFm2BcOHHwZGKADZD+XkZOfLNnl6mzjn3HBo1YofCETsYkswpKUBAwcC3bu7PxQADg4WLGhmeuGKFVwUaOqgInFOsWIcjPZ6ObNPxC62BMOLLwKnTwOjRtlxd/8TEcEZV7NnO1/27NlAXBxQpIjzZYvzSpYEXn+dLXLTCyvFvSwPht9/ByZNYhdSmTJW391/derET+++vXCcsG0b+5vvuce5MsW8Rx7hlNbevYGzZ03XRtzI0mDIyuI/1tq1gaeesvLO/q9jR17nznWuzDlzuBCqbVvnyhTzChQAxo8H1q7lhzARq1kaDF98wVWb48axzz2QlCrFQcH33nPmU1xmJh8OHTpo++ZA1KgRWw4vvggcP266NuI2lgbDJ58AzZrxFYji44GNG4GPP7a/rAkTuLfOK6/YX5b4pyFDuFvrokWmayJuY1kwpKUB337L/eUD1Y03cuvkoUN5RoJdjhzhFiO9egE1a9pXjvi3yEiONcyYYbom4jaWBcPXX7MLpVMnq+6YP73+Ojc9GzrUnvt7vZwKnJ7OLUYksHXpwhbDiROmayJuYlkwzJzJLqRy5ay6Y/4UHc399UeNAqZNs/7+48Zxm+2xY4Hy5a2/v+QvXbqwdbpwoemaiJtYEgzqRsqpf3928zz2GLBqlXX3XbqUe/c/+yw3WBNRd5LYwZJgWLCA3UiaT08eDweHb7oJaN2ahxDlhdcLTJ7MGUht2gAjR1pTT3EHX3eSneNaElgsCYZ169iFEujdSOcqXBhYvJhjLg88APTtywPir9SJE5yW+PjjbCXMns157CI+TZsyFExu/S7uYkkw6DyACwsJ4dTVceOA//6Xzf5Ro4Bjxy7/Zw8f5syjKlXY4vjoI95DW1/I+Xz/90xs4ijuZMkytORkLu6S/+XxcDV469YclH7hBT7wmzcHmjRh/7DvaNMTJ7hA8KefuL3G6dNsJQwaxIAQuZBSpYBrrlGLQayT52A4exbYuhV48kkrquNeMTE8qnHYMGDKFODHHxkQ569aveYaoHFj7p7Zq5e65+TyPB62GtRiEKvkORh27eJh9DExVlTH/SpVyl6tfPYsN8I7c4Y/L1QIiIrisY4iVyImRsEg1slzMPiarxpjuHIFCihQxRrR0dZOjZbAlufPpikpfMCpD1zEnJgYYPduM8fLivvkORjS0oASJdgNIiJmlCrF6+HDRqshLpHnYMjI4JkAImKO7//g1ayVETlfnoPh5EkFg4hpCgaxUp6DoXhxoHJl9W0GMt9WDNqSwZwiRYDYWM4QFMmrPAfDHXcA338PJCVZUR3Jj3bs4DU11Wg1AlpWFv8PejymayJuoBnzkmc1avBatqzZegQyXxeSunXFCgoGybPixXnVp1VzFAxiJQWD5JnvYaRxJnN833sFg1hBwSB5VqoUt/H4+2/TNQlcO3ZwANq3nkEkLxQMkmeFCnEPqO3bTdckcKWkaJ8tsY4l226LREbm32A4dIgrho8dAzIzgerVgYgI07W6MsnJ2ndLrKNgEEtERgKbNpmuRe54vcDq1cD8+cDChcCGDf/7Ht9Zyr16cUq2vw+sp6QAd91luhbiFgoGsURkJM/+9ndr1gDPPgv83/+xP75NGx6EVK4cEB7ODSETE4G1a7k+p00b4Lrr+J4HH/TPgDh9mq017XAsVlEwiCUiI4H9+3nwUFiY6dr8r/R0nrs9ZQpXCM+fD7Rte+E++YYNge7d2bJYsQIYPRro0QOYOxf48EP/62basYNne6grSayioSqxRGQkr1u3mq3HhRw8CLRsybOzx40D1q8H2rW7/ECtxwPccgswbx7w1VfADz8wNNavd6beueXbdUAtBrGKgkEsUa8ep0t+/73pmuS0YwfQtCkHZ5ctA556Cih4Fe3kjh2BP/5gd1OrVtnbgPiDBQuAqlW5Z5mIFRQMYonQUKBFC3bR+Iv0dHYXnTwJ/PQT0KhR3u4XFQV88w2/1nbtgKNHralnXpw5A8yZA3Tp4p/jH5I/KRjEMu3bAytXcvqnP+jTh4OyCxda1/9eqhQ/oe/cmT0OYdKKFRzb6drVbD3EXRQMYpl27TgIunSp6ZoAn37Kgebx44Fatay9d61awLRpbB0tWmTtva/UjBnsRmrY0Gw9xF0UDGKZihU51mC6O+nwYaB3b+D++4GePe0p4667gFtvBZ5/nmFogrqRxC4KBrFU+/b8FG3y0J5x4ziuMGqUfQ9MjwcYORLYuBH4+GN7yric775TN5LYQ8EglurRg2sZxo41U/7x48A77wCPPMJFa3a68UagUycGhNNOnwYGDgQaN1Y3klhPwSCWqlYNePxxYMQIIC3N+fInTuSeR4MGOVNejx5cR/Dnn86U5zNuHMscP17dSGI9BYNYbuhQ9n+PGOF82ZMmcWzBqTn9rVpxpffs2c6UBwD//AMMGwY8+SRQv75z5UrgUDCI5UqXBp57jt1JO3c6V25yMjeTu+ce58oMDua4ipPBMHAgy42Pd65MCSwKBrHFs89yT6EBA5yb679oEVC4MBfaOaljR2DdOn6St9uCBZyK++ab2UeqilhNwSC2CA8H3nsPmDULeOklZ8pcuJBTSENDnSnPp25dXjdvtrecJUuAzp05VbZHD3vLksCmYBDbdOvGKaOvv27/LKX0dGD5ciAuzt5yLiQyktt1b9liXxlLlrBl0ro1F7XppDaxk7bdFlsNGMAulr59gbJluRjLDsnJwKlTed8P6WoULsxwsKvFcG4ozJrF8kTspGAQ240cCezZw72FTp8G7rvP+imWvu2+q1Wz9r65Vb269S2GrCxu6/HMMwoFcZYapGK7oCBg6lT2jz/wABeF7d1rbRnbtnHaaMmS1t43typXBnbtsu5+v//OxWuPPcbptwoFcZKCQRxRuDBn08yaBaxaxY3oPv/cuhlL27ZxW2xTi72Cg9mVlVdpaVyf0KgRt/VYuZKhqlAQJykYxFGdOgGbNvFEtfvv546sCxdyQVxe+ILBlOLFr/7IT6+Xey4NHcouqc8+A959F0hI4CFDIk5TMIjjSpUCvvwSmDmTC+DatePOrAMGXP2xmXv3AuXLW1vPKzF0KA8Dyq1zw6BWLaB2bU7v7dSJg9h9+lzdSXMiVtA/PTGmc2c+CNeu5fkG06cDb7/NdQHNmgE1a/IVG8sZTZfqJjp1yn+7W9LTOTiekpK9OnvlSu6xFBHBGUejRrEVVaSI6dqKKBjEMI+H+/3Urw+89RanZn7+Oc+Onjgxu4spIoIBUakSEBICFC3KxWz33svfPzcY0tP50HXalCkcFzhzhtd9+xgEu3dnvyc8nKfJNW7MMGjVyn8D7UJOnwb++osn423fztP6Tp4EMjP5d9Kmjdn6ffEFJzuEh7M+JUoA0dF8lSmjDQdzS8EgfqNQIe471L49f376NMcOEhP5Skrimog9e3jeQ8WK2X+2TBn+eYDvM7UVda1afBgFB3PPqCZN+FCKieGrVKn883DavJnjPxs2ZAfBrl2cRgvw64iIYCsnOJh/B06tcr+UsmVZx5Mnc57LHRaW/XcRHc2Wadu2DBHJScEgfqtQIaBGDb46drz0ew8d4lkMAFsWCQm2V++CYmPZosmPTp/mjLH587knU3IyH/h16nABX+PGvPpelSvnbO2Yaqmd79y/g4wMfrjwdeElJ/P188/c/bdIEbZyunThBxKFBCkYxBWCg/kJEeBDoUEDZ8v3l4fi1di+nTu1zpkDHDnCA47atQNGj+aGhLkNOhPf98spWhS47jq+zrdjB6dPz5jB9TW+kOjenTv05peWnR00K0lcITiY/dym+Lqv8lM47N8P9OvHFtmSJfzx77+zu2jyZH6Czq+tn9yoUoUz4X75BUhNBV57Dfj7b06KuOWWq58h5wYKBnGF4sWBAwdM1yJ/OHECGD6c24d8+CHw6qvsZnnlFYZbIG7Qd25I+M7SbtCAYXnkiOnaOS8A/wmIG0VGsktELm3TJg6Qx8fzXOxt24AhQ9zdMrhSLVrwfI0RI4APPmCL6rPPTNfKWQoGcQVfMDh1KFB+tGoVV1IXL84ur7ffBq691nSt/FPhwjwpLykJaN6cYxAjR5qulXM0+CyuEBnJAeD9+zlNVHKaO5e72jZuDHz11dVv3xFoKlbkKv3YWGDwYP7aoEFm6+QEBYO4QtWqvG7frmA43+TJ3Jivc2fg44+1uvpKeTwchwECJxwUDOIKkZG8bt8O/OtfZuviT1auBJ54gsEwdmxgDixbIdDCQcEgrlCsGF8agM524gTw8MPAzTdzgz6FQt74wiEri+Fw000cf3Aj/VMR16hdm9MNhV58kfs0TZ3KM6kl7zwe4D//Yav06afzvl28v1IwiGvExQHffpu9AjqQrVzJVsLrr/OMB7FOUBAwfjy3TR8/3nRt7KFgENdo354zk374wXRNzDpzBujVi11IffqYro07NWzIsZuhQ7mxo9soGMQ1atbkIPSCBaZrYtbSpVzJPGaMupDsNHw4N3p04yC0gkFcw+Nhq2HBgsBe6DZtGsdb/G1DO7cpUYJddZ98wiB2EwWDuEr79jxIZt060zUx49AhYN48oEePwN4d1Cndu3M7kZkzTdfEWgoGcZXmzbnAbcwY0zUxY8YMjjE88IDpmgSGkBBuUa5gEPFjhQtzQHDaNJ48FmimTQPuuIOnmIkzunQB1qxxV3eSgkFc57HHuKX0kCGma+KsgweB1au5J5I4p21b93UnKRjEdQoV4qErCxcCy5ebro1zEhN5rVfPaDUCjhu7kxQM4kqdOwM33MCtC3yH17tdYiIXX8XEmK5J4LnnHnYnuWVNg4JBXCkoCBg1Cvj1V57MFQjTV5OS2IWm3VOdV7cur5s3m62HVRQM4lq33AKMGwe8+y5Dwu0SE3lugDgvMpIfRtwyAK3dVcXVnnqKB7wPGsSZOg8+aLpG9klMBLp2NV2LwFSkCFC5MpCcbLom1lAwiOvFx7Pvt1cvHmvZrp3pGlnv5Elgxw6eTyxmxMS4JxjUlSSu5/EAkyZx99X27YG+fXlWgZscPcpxlJIlTdckcEVHu6crScEgAaFgQWD2bOCdd4D33+dg4YoVpmtlnYwMXosWNVuPQBYTw2Bwwyw4BYMEjAIFgH79uI9S2bIcnO7TB9izx3TN8k7BYF61avx72LfPdE3yTsEgAScmhgvf3nkH+OADoGJFdjPNmJF/D/mpVAlYtoy7qooZ11zD6/HjZuthBQWDBCRf62H3bk5pTUsDunUDypXjASyLFgGpqfmnWyA0FLj1ViAiwnRNAldwMK/59cPFuTQrSQJa8eIMgiee4OKkjz8Gpk/nYDXArpkaNXgIUGwsWxthYdwGITSUB8KfLz2di82clpHBMKtaVV1KTouNzQ6GtWuBqChOBkhO5t9F0aJAsWLZrQp/p2AQ+f9q1OAeS/HxwM6dfLgnJmZfv/0WOHAg+/0REcDhw/zxL79k/3pSEo9+lMCRkMDuvCef5FqZWrXYcmjSJOf7ypThhwzfKzaW761QwUy9L0bBIHKeoCB+6q5aFbjzzpy/d+wYp7pmZACnTmX/+l9/8T+9b+VxQoJTtc2mFoM5sbFsRT7yCDBhAn+tTh1uyZKRwdfBg2yVJiYCq1YBU6cCmZl8b926PFzp/vv578g0BYPIFQgP5+t8oaHsOggJ4c9NHat5/idUMScsDLjxxov//tmzwPbt7Hr68kvg+eeBgQOBNm0YEu3bm9v3SoPPIhYoWpQtCVOb9R09CixZwqvkDwUKcFFc587csvuff4CxY4H9+3n4T3Q0sHSpmbopGEQsULkygyEtzUz5ycn8pLltm5nyJe9KlOAYxc8/A3/+yTGIO+9k99SRI87WRcEgYoFq1Xg19WD2jXcULmymfLFWzZpsLUyezPU111/vbOtBwSBigagoXk0Fg68LyTfGIfmfxwM8+iiwcSMHt++8E3j7bWfKVjCIWCAigl0BpoIhJYVHmlasaKZ8sU/lysA333Dr+AEDgE8/tb9MzUoSsUhUFLBli5myt2zhYGVB/Y92JY8HeOMN7sPUsydQqhTQurV95anFIGKRm28GfvjBzMykLVuA6tWdL1ec4/FwzKF1a6BTJ3vXyigYRCwSF8cV05s2OV+2giEwFCrEwejrruO/N7tmKykYRCzSvDkHfxcudLbc3bs5tlGvnrPlihmhocCcOVyF/+ab9pShYBCxSHAw0LIld2Z10pw5/CTZtq2z5Yo55csD/fsD777LDwZWUzCIWOiuu7gPjpNn/86ezUAqVsy5MsW8gQPZQn31VevvrWAQsdD99wOlS3MGiRP27uURpZ06OVOe+I+ICODll4EpU7gxn5UUDCIWCg7mJ7mPPwZ27LC/vLFjWeZdd9lflvifJ57gOgerWw0KBhGLPf44P82NGGFvObt3cyVs//5AyZL2liX+qUgR/nubP9/ak+MUDCIWCw0FXnyRc86/+86+coYNYx/zoEH2lSH+r317nhq4bJl191QwiNigb18OCHfvznEAqy1bBnz4ITB0qM55DnS1agGRkWw1WEXBIGKDoCCeHQ0wHE6ftu7eW7ZwsPn227lNswQ2j4ethgULrFt1r2AQsUmZMsBnnwHLl/M/7vHjeb/ngQNAu3a898yZXL8g0r49j5ddv96a+ykYRGx0++08We2nn4Bbb81bt9JvvwE33AAcOsRPh1q3ID7Nm/PIWatW3SsYRGx2++1ca7B7N/e4GT/+yrqWTp0Cxozhec5lynDzNN/BQCIAD2iqV49nN1hBwSDigHr1gD/+ADp0AJ55BqhTh7OWLrWdQVoa98KJjAT69eOc9ZUrOW9d5HyRkcD27dbcS7u3izikXDlg6lSgTx/g+ec5cJyVBdStyxO6wsOBsDBg1y5gzRpg61Z+EuzeHXj2WbY2RC4mMpIH+lhBwSDisHr1OO6Qlsb/yIsXMwy2beOOmWXLcjCxfn3uvV+2rOkaS34QGQns2QNkZABFi+btXgoGEUNKlADuvZcvkbyKjOQ1NRWoWTNv99IYg4iIC/iCwYpxBgWDiIgLlC/PdS0KBhERAQAUKAAUL851LnmlYBARcYngYCAzM+/3UTCIiLhEkSJ+EgwHDuS9EiIikncxMTyXIT09b/fJczB89FFe7yAiIlaIj+epfklJebtPnoOhbFmgUiWu3BQRkfwvz8EQHs49wENCrKiOiIiYludgCA7mEmwREXEHS7qSDh5UOIiIuEWeg8G3DHvHjrzeSURE/IFlwZCamtc7iYiIP8hzMFSsCBQsaN0BESIiYlaeg6FAAZ4opWAQEXEHS7bEsPJIORERMcuyYEhJseJOIiJimiXBcNNNwPr12jdJRMQNLAmGuDgear5okRV3ExERkywJhrJlgUaNgPnzrbibiIiYZNl5DO3bA0uXAqdOWXVHERExwbJgaNcOOHYMWLHCqjuKiIgJlgVD3brcfnvOHKvuKCIiJlgWDB4P0KsXMHUq8NdfVt1VREScZumZzwMGANdcAwwbZuVdRUTESZYGQ3g4MHQoMG0asHGjlXcWERGnWBoMAPDYY1wJPWSI1XcWEREnWB4MhQsDr70GLFgALFli9d1FRMRulgcDAHTpAtxxB9C1K7B2rR0liIiIXWwJhqAgYOZMoHp1oE0b7bwqIpKf2BIMAAeiFy0CQkPZeti/366SRETESrYFAwCULs1tMo4cYctBx3+KiPg/W4MBAKpVAxYvBvbtA2rXBiZOBLxeu0sVEZGrZXswAECDBlzXcN99wJNPAi1bqvUgIuKvHAkGgCuiJ09m11JyMlsPw4YB27Y5VQMREckNx4LBp3Vrth569gTefptdTc2bA1OmAEePOl0bERE5n+PBALD1MHYssGcP8MknQHAw8OijQJkyQOfOQHw8MGsWsGkTkJlpooYiIoGroMnCQ0OBBx7ga9cuhsSCBcCyZUBaGt9ToAAQFQXUqAFcey1QtChfzzzDrTcyMvg+3zU9HUhKcvbr2L+f6zbKl+fXVK4c6xwVxdPtgozEr4jI1TEaDOeqWBF4/nm+AD5sExP5kE9MBDZv5thERgZfDz3E9/kGsVNTgSZN+P6GDU18BQyurCzg0KHsXwsOZkDUqQO0bQvceSdQqpSZ+omI5IbfBMP5SpXiq3nzS7+vatWc19hYICHBzppdXGwsEBLCVktqKrB1KwfXt24Ffv6ZYebx8HzsuDieX1Ghgpm6iohcjN8GQ24VLZrzGhLC6bEmhYQAtWrxda69e7mmY+FC4K23gOHDGQ7PPw9UqWKmriIi51Pvt4PKlOFsrJkzOabyyiscZI+OBh55JGcXlIiIKQoGQ665hmdWpKYCb74JzJ7Nls6vv5qumYgEOgWDYaGhwLPPAmvWcG+ppk2BMWO0bYiImKNg8BNVqwIrVwJPPw3068cxCBERE/L94LObFC7M1eChocDgwRyQ7tbNdK1EJNAoGPzQf/7DsYeHHuIivkaNTNdIRAKJupL8kMfDvaOuu47dShpvEBEnKRj8VOHCnK20ejUwb57p2ohIIFEw+LFWrYAWLYCXXzZdExEJJAoGP9e7N7BhA7Bjh+maiEigUDD4uVtu4ZjDsmWmayIigULB4OdKlADq1gWWLzddExEJFAqGfKBiRe2jJCLOUTCIiEgOCoZ8ICvLdA1EJJAoGPyc1wusX8+tuUVEnKBg8HNbt/LshttuM10TEQkUCgY/t3QpEBTE7bhFRJygYPBjmZnAyJFAx45ARITp2ohIoNDuqn5swgR2Iy1daromIhJI1GLwU9u2AfHxQK9eQGys6dqISCBRMPihtDSgbVuueh4xwnRtRCTQqCvJz6Snc0zh4EFuuV2ypOkaiUigUYvBj/z5J09rS0jgGQxauyAiJigY/IDXC0ybBtx4I3/8229A48amayUigUrBYJDXCyxZAjRrBvTsCXTrBvz6K1CrlumaiUggUzAYcPIk8NVXwL/+BbRpA5w5AyxcCEydCoSGmq6diAS6fD/4HBvLPnl/n9L511/AokUMgO+/5yBzs2bAN98ALVvyMB4REX+QL4PhzBngn3/4yfv0aaByZSAkxFx9TpwAkpJYl8xMYPdurkPwvXz7HRUoADRpAgwbxumo119vrs4iIhfj18Fw5gzw00/Azz/nfNDu2MHf8+nbF3joIXP1/PNP4MEHc/5ayZJAVBRfTZsCdeoArVoBxYubqaOISG75XTDs3w8sXswul6VLgSNHgLAwTt2MigLuvhuoVi27lbB9O1cHjxljuubAl1/yGM5y5YBrrjFdGxGRq+M3wZCczFW+06ezNXDjjUC/fkBcHNCwIXcYvZBGjfgw9gexsWa7tERErGA8GBITgeHDgS++AEqXBt54A+jeHShT5sruo4eyiIg1jE1X9XqBd9/lp/1Vq4CxY9ktNGDAlYVCUhJbFElJtlVVRCSgGGkxHDzIcYF584D+/dmFVKSIiZqIiMj5HA+G3bs5S+foUQZD+/ZO10BERC7F0WA4fDh7pW9CAlC1qpOli4hIbjgWDJmZ3E561y6OKSgURET8k2PBMGoUF6v98IM2iRMR8WeOzEras4cDzM88w/EFERHxX44Ew8svc9bRSy85UZqIiOSF7cFw4gRXMw8apH2CRETyA9uD4fvvOfB8zz12lyQiIlawPRgWLgRiYvgSERH/Z3swrF3LMwhERCR/sD0Yjh8HIiLsLkVERKxiezAcOwaEh9tdioiIWMX2YChYkOcbi4hI/mB7MNStC6xbZ3cpIiJiFduDoX59YM0anr8gIiL+z/ZgaNoUSEsDli+3uyQREbGC7cFw223A9dcDo0fbXZKIiFjB9mDweHhc54IFwIYNdpcmIiJ55cgmevfdB8TGAvffrxlKIiL+zpFgKFIEmDkT2LoVeOopDUSLiPgzR4IB4DjDpEnAtGnAkCFAVpZTJYuIyJVw9MznBx8E9u8HnnsOSE4GPv4YCA11sgYiInI5jrUYfJ59Fpg7F1i6lJvrrVrldA1ERORSHA8GAOjQgYFQoADQrBnQsSOQlGSiJiIicj4jwQAA9eoBv/0GfPopt8y4/nqgTRtgyhTgwAFTtRIREWPBAABBQZzCmpQEjBsHZGQAjz0GlC0LtGjBs6KnTwd++QU4dMhkTUVEAoejg88XU6QI8MQTfO3bxzGIuXOBDz8Edu/Ofl+JEkBYGFC4MPDll0CDBgwTIPu6bBnQty/fExoKVKsG1KgBVK/OV3Q0yxMRkQvzi2A4V+nSbDU89hh/fvw4ZzBt2QJs28YAOHUKKFmSv5+amn1t0gS49lrg1lv5nqNHgY0bgdmz+WOAYREXxzOo4+IYNCIiks3vguF8YWHcobV+/Qv/ftWqOa916gDvvZfzPV4vp8lu3gysXMmguPdethw6dABeeQWoVcumL0BEJJ8xOsZghaJFc14vxONhS6RZM+CFF4CEBLY+XnsN+P13oHZt4NFHc3ZbiYgEqnwfDFcrMpKb+yUmAm+/DXz1FRATw1lRIiKBLGCDwadIEQ5Wb93KldmPPMJFeGfPmq6ZiIgZfj/G4JSICGDiRHYr9e3L8Yg5czSDSUQCT8C3GM7l8QBPPw0sWgR89x3Qv7/pGomIOE/BcAF33AGMHQtMmMDdYEVEAomC4SIefRTo1YuL7nbsMF0bERHnKBguwuPheoiwMGDkSNO1ERFxjoLhEkJDgX79OIX1n39M10ZExBkKhsvo3RsoVAiYOtV0TUREnKFguIxixYDmzbmVhohIIFAw5MLNNwOrV+ucahEJDAqGXGjUiLuzbttmuiYiIvZTMORCaCivp0+brYeIiBMUDCIikoOCIRd8p8MV1M5SIhIAFAy58PvvXOgWFWW6JiIi9lMw5MKPPwI33QQUKGC6JiIi9lMwXMaxY8CKFTxPWkQkECgYLmPSJCA9Hfj3v03XRETEGQqGSzh5Ehg9GnjoIaBSJdO1ERFxhoLhEgYPBg4e5FVEJFBoAuZFfPYZt90eNw6IiTFdGxER56jFcAGrVgGPPAI8+CDw1FOmayMi4iwFw3mmTQNatABuvBGYOJEH9oiIBBIFw/+XkQE89xzQsydbCt9+C4SEmK6ViIjzAj4Yzp7lITwxMcCYMcDbbwPvvw8ULmy6ZiIiZgRsMOzbB0yeDNStyzUKTZoAiYlA//7qPhKRwJbvZyXFxgIJCbxeyokTQEoKVzHPnp19Ilvr1sCHH3JMQURE8kEwnDkD7NgBbNnCg3LS04Hjx4HGjYHSpTk2kJrKa9GifM/ixUB4OH8tJYV/dtcu3q9QIQ4uT5oE3HUXUKqU0S9PRMTv+F0wHD0KLFwIzJ0LrF8PbN2afUBOoUI8NMfjAf7zn0vfp3JloEQJIDqaK5erV+erVi0gIsL2L0NExHGDBllzH78IhjNngC+/BL74AvjmG+DUKeCGG9jN43ugV6/ObSmCgthqSErin/W1GKpWZYvBJzZWs4pEJLCkpgI9ely+a/1yjAaD1wt8/TUwZAgf9E2aAG+8AdxzD1ClysX/XEgI0KABf5yezkBQEIhIoMvM5LMzr89CY7OSNm0CmjYF7r4bqFiRA8irVnFW0KVC4XxJSUDDhtktCBGRQHXyZM6ek6tlpMWwYAFw330cB1i6lF1GIiJy9U6fBg4dAooXz/u9HG0xeL3cxrpDB6BlS+CXXxQKIiJWSE3lgl0rNv10NBgmTeK2E4MHcy1BWJiTpYuIuFdKCq/R0Xm/l2NdST//DPTpA/TuDYwY4VSpIuKPzp4Fli8Hfv8dWLOGY4SFC3P9UfHiQLNmQFwcUK2a6ZrmH8nJQJEiHLPNK0daDGlpQOfOXF389ttOlCgi/ujECZ5xUqMGF5rGx3PxaaNGQO3awLXXcrua557jJ9+aNYHp04GsLNM1938pKQzSIAue6o60GMaMYTj88os2pxMJVN98A3Tvnv1B8dNP+WHxQg+yY8eA77/nNvgPPcRDs955hzMZ5cKSk607VMz2FsPRo/xLffxxoEIFu0sTEX9z9izwyivAnXdy/VFKChez/utfF/90Gx4OdOwIfPUV9zcDgObN+SyRC0tJsWZ8AXAgGD74gM3HAQPsLklE/E1WFlsJ8fHcxmbRIu5ScCWaNWNvw3PPAX37cvKKupZy+ucfbh9Ut64197O9K2nJEk5JtWJARETyl1de4XY3M2cCnTpd/X2CgoCRI4Hy5bkI1jdWITR7NlCwINCunTX3s7XFcPYsZyM1aWJnKSLijz79lC2FN97IWyicq18/YMIEYPx4Bo7QjBlAq1bWLG4DbA6GTZs4iHTzzXaWIiL+5p9/OK7YowcwcKC19378ce6c8Oij7D4JdH//ze2EunSx7p62BsOhQ7yWL29nKSLib159lXPq333X+hMRPR5g4kSgTBkGRKCPN/i6ke66y7p7BuzRniJij6QkTjp56SWgWDF7yrjmGp7V/ttvwLx59pSRX8ycaW03EuBQMAR6oosEklde4dkpTz1lbznNmgG33cZxDK/X3rL81YoVPKa4e3dr72trMPi2z96yxc5SRMRfHD/OM1Z692ZXkt1eegn44w/Ofgw0Z84ATz/N9SDdull7b9uDoVw54Mcf7SxFRPzFokU8E8CqWUiXc9ttPP/9rbecKc+fjB8PbNzIqxXbYJzL1mDweDhVdflyO0sREX8xezZQvz4QGelMeR4P8PDDfMb4JrsEgj17gKFDgSee4EFlVrN9jKFLF65l+O03u0sSEZMyM4GFC7kPkpPatOE45tKlzpZr0sCBQKFCwPDh9tzf9mDo1AmoXh14/XW7SxIRk1JSuCK5WTNny61YEahTh91YgWD4cOCTT4BRo4ASJewpw/ZgKFAAeP55YO5cjp6LiDv5JpnUqOF82XFxwOLF7p8BOXw48PLL3HeqZ0/7ynFkumr37twZsWtXrogUEffZsgWIiABKlXK+7BYtgAMH3D0D8txQePlle8tyJBgKFeK+JkFBDIfMTCdKFREnbd7MbmOrVzrnRvXqvG7b5nzZdsvKyg4DJ0IBcHDlc9mywKxZHIRu2RLYv9+pkkXECVu3WncewJUqX56HgLktGNatY2/LsGFcyOdEKAAOb4nRuDGwbBmbezfeCGzY4GTpImKnEye4VYUJBQrwnAe3BMPhw0CfPjzYKC0N+OEHLuZziuN7JTVuzFZDsWI853XwYH4TRCR/O3XK7NG91arl/91WMzK4B1SNGsCHH/IMinXruJDPSUY20atcmauhBw7kYRtRUcDo0TwGVETypzFjuBW2KVWrAjt2mCv/amVk8AjT++4DSpcG/v1v4PbbuRnhgAEco3Wasd1VQ0M5kJKSwn0+Bg/mbIZ27ZiUBw+aqpmIXI3bbgNq1zZXfmgoH7ImxcYCCQm8XsypUxyonzkzOwzuuQf4809O7d+8Gfj8c6BCBefqfT7bj/a8nHLleCLTCy9wOf3s2UzMoCB+c6tXz35FRwNhYWyuRkUBISGmay8i/qJQIT50TUpP57Nr/XruGXX0KMc9kpP5ITg5ma0a33qLunUZBl26ZM+s8gfGg8GnUiUe29evH/cBmT+f39wtW4AvvgB27sy5te5PP3G8wje7ybdPSno6m2Ai4qyMDCA1lV06RYs6W3ZsLMcsjxzhMwAw8xyYNg14772cvxYczA+10dHcLiQmhj+uUcN/DzHzm2A4V9my/9tXmZHBpM3I4KeCWrX46/v28eoLiKQkezaVEhH/lZDAscv//pc9DoDZ58CXX3JGUWgoT5qzevdTu/llMFxI0aIX7rfzLb8vV45XXx+fiDjLdIvh3BaC6edAbGz+7urON8FwMecfZxcSwqQWEWclJHADvcqVzZTv6z0AzDwH0tOBtWs5AJ+fQwFwwZnPoaG8aqqriFldugATJ5orf/58c2UDHGRu0oSzi/K7fB8MZctycMctKx5F8quMDOe7kM5VvjxnLV5qqqidfDOiTC7ys0q+D4agIK54TE42XRORwGY6GIoV4wadwcFmyj9+nFeT3wOr5PtgADj1KyXFdC1EAtepU8CxY9x225SoKOD0aeCvv8yUn5LCnWWrVDFTvpVcEQwxMWoxiJiUksJFWyYO6fHxLRAzdSbDli0ceFeLwU/ExHCanOlVjyKBKjGR15o1zdWhShWufjYZDCaD0UquCIboaH5aSU01XRORwJSYyPOHS5Y0V4eCBTneaDIY/Glbi7xwRTD4Unr9erP1EAlUiYlsLZg4ve1cdepwuxynHTzIBXZ16jhfth1cEQwVKvAvZM4c0zURCUxJSWa7kXw6dgR+/9357bfnzWOvRfv2zpZrF1cEA8DFNfPnm992VyTQnDzJFoOp9QPniovjOgKnPyTOng00bcp1VW7gqmA4fhxYssR0TUQCi+8DWbt2pmvCo0Vbt+aD2ilHjwLffsszFdzCNcFQowb3KJk503RNRALLtGnAv/7lPzNy7r2XJ0T+8Ycz5b3/PnD2LNCpkzPlOcE1wQAAXbuqO0nESXv3spXeo4fpmmTr1o3dWoMH21/WoUPAa6/xmIBKlewvzymuCgZfd9IXX5iuiUhg+PRToEABPoz9RcGCwIgRwHffAd98Y29Zb7zBbTiGDrW3HKd5vOcei3ZpuX6jSffeCyxbxnNTixUzXRsR9/J6gXr1uMB01izTtcnJ6+Vg8KFDwK+/cnM9q23YwFPjBg7k+fX5RK4mFLuqxQAAo0cDJ04Aw4aZromIu02ZwrVDTz1luib/y+MBJk/mvkndu2efsWyVffs4NbVGDWe6rJzmumCoUIGhMG4csG6d6dqIuNPOncCzzwIPPwzcfrvp2lzYddcBn3/ONQYvvmjdfTMzOQPp5Ene23cmjJu4risJ4J5J9epxif7KleZXY4q4idcLtGkDbNzIl7932Y4eDTz3HFs277yTt/MS/v6bY5kJCcD//R9w002WVdMpgdmVBPAvftw4TlmLjzddGxF3mTIFWLqU0zT9PRQAtmwmTGB9b70V2LXr6u6zciXQsCH3ZFu2LF+GQq65MhgANm/j49mtNHy46dqIuMPy5UD//uxCatPGdG1yx+MBnngCWLGCXWDVqwP9+uU+IH79lVttNG/OMYU//gAaN7azxua5sivpXPHxnEoWHw+89JLp2ojkX7NmAQ88ADRrBnz1FRAebrpGVy4tDXjvPb6OHwdateI5zU2a8GhQgAPVmzezx2H5cuCXXxgmQ4ZwILtgQbNfQx7lqivJ9cEAKBxE8uq//wWefprTwT/6KP+fa3zsGLuWli4FVq/mz89XvjwDo3NnrmouUMD5etpAwXAuXzh07w689ZZ7NrsSsdPp0+yOHTGC3S+jR/OcdTc5exbYtIlrHnyqVuVpbC6cuKJgON9HH3F2wunTXJDSu3e+bxaK2MLrZdfRCy8AW7cCb77J/zsufFAGmsCdlXQxPXvylKX77+cAWoMGnGkgItmWLeOmeF27sm993Tqu7lUoBI6ACgaAaxsmTOBMg6JFOdOgeXNg7FjOURYJRAcOANOnA3fcwRl9Hg8DYuFC7losgSWgupLOl5UFfPkl8Mkn3Gzr7Fnur9K1KwebypUzXUMRe3i9wJ9/AgsWcEfi1av5/8G390+nTmohuJTGGK7EoUPA118DM2bw0I2zZ3mweHQ0NwnzXWNigCpVgEKFTNdY5NK8Xv673r79f1+JiTz+MiSEUzbbt+fpZ5qU4XoKhqt16BA/Sa1bB6SkAMnJHIDLzOTvFygAFC8OBAfzVbu2psGKebNmcW+grCxOsDh2jHP1fcLCgMhIvqpVA1q2BG67jV2qEjAUDFbKyuJKSV9QHDrEA4FOnuR/wnfeMV1DEerVi63akBBOufSFwbXXqntIFAyOSU8HkpJM10KEYmMZCiIXoGAQEZEctI5BRESunIJBRERyUDCIiEgOCgYREcnhSraQ00Q3EZEAoBaDiIjkoGAQEZEcFAwiIpKDgkFERHJQMIiISA4KBhERyUHBICIiOSgYREQkBwWDiIjk8P8AoRu+wWhiTH8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 63 graphics primitives"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=snappy.Manifold('K9_2')\n",
    "D=K.exterior_to_link()\n",
    "D.simplify('global')\n",
    "D.sage_link().plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1139dfa9",
   "metadata": {},
   "source": [
    "The following two are not twist knots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "b08df2f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAGGCAYAAAB/gCblAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA2eElEQVR4nO3dd3gU1f4G8DfUJBRBBaQnkmAoKlJEQRFRQaQroICCDQvFdkEFLFcvylW4igXbvSjFggREBUUULLTrFQKCYgIJJBRBet8Ukuzvj/e3zyZKyWZn58zsvp/n2WcQ4s4Xspl3zplTorxeL0RERHzKmC5AREScRcEgIiLFKBhERKQYBYOIiBSjYBARkWIUDCIiUoyCQUREilEwiIhIMQoGEREpplwAX6sp0iIi7hZVki9Si0FERIpRMIiISDEKBhERKUbBICIixSgYRESkmEBGJUkIFRYCf/wBZGbytWMH4PEAubnA0aPA4MFAhQqmq7THF18A+/cDVaoA0dFAzZpAYiJftWsDZXQ7IxJSUQFs1KPhqhYpKAB+/BFYsABYu5ZBsHUrQ8CnenWgcmWgYkXA6wU2bzZXrwkNG/LvnZ3NkCgs5O/HxAAJCXw1aQL06AG0bQtElWgQnkjEK9FPioLBJkeOAF9/DcyfD3z5JbBvH1CjBtCuHRAfX/wVF8dQ8PF4gLQ0Y6UbkZQExMby17m5DM+MDCA93X9ctw7YsweoXx/o148vhYTIaSkYnGDPHmD8eODtt4G8PKB5c97l9ugBXHopULas6Qrdq6AAWL4cSE4G5swBdu9mSNxzDzBqFLuhRKQYBYNJx44BL70ETJzIi/+oUcCtt7I1INbzhcRHHwHvvsuAePVVoFs305WJOIqCwZR33wXGjgUOHgRGjgTGjAHOOcd0VZFj40b+u3/zDVtmr7zCLjoR0ZIYtissBB55BLjrLuC664BNm4BJkxQKdrvgAmDRInYxrV0LNG3KriYRKRm1GCySlwfcfjswaxbw2mvA8OGmKxIAOH4cGDoUmD2b35u+fU1XJGKUupLscuQIcNNNwNKlwAcf6OLjNAUFnAfy8ccKB4l4JQoGTXALktcL3HIL8NNPHI561VWmK5I/K1sWmDGDv77lFoWDyJkoGII0bRqwcCEnqykUnKtoOAwcCDRrxglyIvJX6koKwo4dvMD06cOAEOfLyeFckrg4jlrSZDiJMBqVFEpeLx9qVq4MTJ5suhopqehoDg5YsoSjlkTkr9RiKKU5c7gEw4IFmkTlRr17A6tXc6mRosuPiIQ5jUoKpS5duIbRsmWmK5HSyMriM4YHHgBeeMF0NSK2UVdSqPz+O7B4MTBkiOlKpLTi4oAHH+QaVkVXtRURBUOpvP8+90bo1890JRKMQYOAw4cZ8iLip2AIkNcLTJ/OkUhnnWW6GglG8+Zc3lsPoUWKUzAEaP16IDWVM2nF3aKi2Or79FN1J4kUpWAI0Nq1PF55pdk6xBr9+qk7SeTPFAwBSk3ltpOVKpmuRKzQvDlXY/30U9OViDiHgiFAqalaSiGcREVxJ70NG0xXIuIcCoYApaXxgaWEj8RE7iEtIqRgCEBuLrB5s1oM4SYhAdi3Dzh0yHQlIs6gYAhAZiZ3aWvc2HQlYqXERB4zMszWIeIUCoYAHD3KY7VqRssQiyUk8KjuJBFSMAQgO5vHmBizdYi1qlUDzj1XLQYRHwVDACpWBFq2BKpUMV2JWK1+fWDnTtNViDiDdnALQNu2QEqK6SokFGJiuImPiKjFIAKAG/goGERILYYiDh7kA8iMDL58vz50iBeN7GzgvvuAnj1NVypWSkriFq3Hj3OPDYDzVUSC8dBDvH7ExvLGo04dDnRITOQxIQE4/3x2UTtNRG/Uk50NLFzI1TW/+QbYv9//ZzVr8hvYqBEfTMbEAAcOAG++aa5eCQ1f92CrVsV/LRKse+4Bzj6bNxw7dvhvOn03IFFRvM707s11u1q1Cvk+5NrB7WSKhsH8+bxLvOgioFcv3jX60rxq1b/+vx6P7iTDUVISv6++YPD9t0iwkpLYYijK6+VAB1+vxP/+B8ybxxvT+HgGRP/+HOgSgpBQMBRVWAi8+y4wZgxnuV50Ef/x+/Ur+YQ1XzCc7Jst7rZmjT8YWrY0XY1Emvx84PvvgdmzgU8+YUhcfjkwZQpwySWWnkpbe/qkpADt2gFDhwJdu/Livm4dMG5cYLOYfXeVupsUESuVKwdcey3wzjvAH38ACxYAR44ArVsDI0fav1xLWAfDwYPA/fcDbdrwbn/pUmDGDC6zLCLiROXKAd26ce+XiROBadN4AzttGruh7BC2wbB3L9ChA/Dhh8Dkyewq0OY6IuIW5csDjzwCbNwIXHcdcMcdwOjR9oRDWA5X3bsX6NSJxx9/1GqoIuJedeoAH3zA7vARI/h7EyeGdvRS2AVD0VD47juFgoiEh+HDebQjHMIqGA4eVCiISPgqGg5lywIvvBCa84RVMIwdC2zbpu4jEQlfw4dzPtbo0UD37qF5dho2D59TUoC33waefVahICLh7ZFHuKjn8OGcA2G1sAiGwkJg2DCgeXN/U0tEJFyVKcPJb7/+yqPl72/9W9rv3XeBn37iP1C5sOocExE5uVatuKjnU09xUpyVXB8M2dlc5uK22zRPQUQiy/jxnO/w9NPWvq/rg2HhQq59NG6c6UpEROx19tnsPv/4YyA317r3dX0wJCdzQTwtcyEikahfP+DwYW4dYBVXB0N2NpfO7t/fdCUiImY0a8aRmMnJ1r2nq4Nh4ULup9Cvn+lKRETMiIriNfCzz6zrTnJ1MPi6kQJZOltEJNz4upMWL7bm/VwdDN98w53XREQiWbNm3D/666+teT/XBsOBA9zlqFkz05WIiJgVFcVrYUaGNe/n2mDYvJnHxESzdYiIOEFCAveQtoJrg8H3D5CQYLYOEREnSEwEMjOtWTvJtcGQkQHUrAlUrWq6EhER8xISGApbtwb/Xq4NhvR0dSOJiPj4rodWdCe5NhgyMoBGjUxXISLiDPXrAxUqWPMA2rXBcOgQcO65pqsQEXGGsmWB6tV5bQyWa4MhJweIiTFdhYiIc0RH89oYLNfuXpCdzbkMHg8QG2u6GvfzeoE9e7iue3Y2P1wVKvCDFu6Skvh3Bnj0eIC0NLM1haOCAmDVKvaFV6sGVKoENGgAVK5surLwUbEiHz4He110bTDcdx/wzDPA3XcDLVuarsY9CguB1auBDRvYF5mezmNGBnD0aPGvbd8eWLHCTJ12SkkBsrL466wstkRbtTJZUWSpXZthkZDgP7ZpAzRsaLoy97n9dmDsWODhh4O7Lro2GHr2ZDDImRUW8gI/ezYwdy6waxd/v149/iC2bg0MGMAfyLp1eWGMjuYGIAcOmK3dDkVbDHFx/O+UFKMlhaWCArZK69blfx89yiBOT+dr/Xp+Pg8f5p+3acOVk/v25fdFzqxLFwZDsFwbDHJmv/4KvP22Pwzq1vX/oLVsWbKmZqT8QPqeV8XE8N9FrVB7/HnXRa8X2LsXWLKEi2Q++SQwejRw6aX87A4dqrlLdnDtw2c5tcOHgQcfBFq0AD75hD9Qy5cD27YBkycDV1yh5zLiTFFRnLg6YAA/u3v2AB9+yJuacePYmvvwQwaIhI6CIYx4vcDMmdzNbupUYMIETpGfPJnPC8rouy0uU6WKPyQ2beLneNAg4Oqr+ZxMQkOXijCxYwdw1VXA4MFAx44cVTN6NEcWiYSDBg3YvbRoEbtGL74YGDOGz9DEWnrGEAZ27OAdVG4u+2Y7dTJdkUjodO7MB9WTJvEZxP79wFtvqUVsJQWDy/lCIS8P+OEHID7edEUioVexIp851KsH3HEHf0/hYB0Fg4sVDYXvv1coSOQZMoRHhYO1FAwu5fEA11yjUBApGg7nngs8/7zZesKBgsGl/vlPTg5at06hIDJkCLB9O/D3v3PUkrb8DY4aXS6UkQG8+CJHHSUlma5GxBlGj+ZS/CNGaJ5DsBQMLuP1Ag88ANSqZc3Ud5FwUbEi8Npr7FqdNct0Ne6mYHCZzz8HFi4EXnlFs5dF/qxzZ+Cmm4C//Q04csR0Ne6lYHCZZ54BrrsO6NXLdCUizvTSS1z88d//Nl2JeykYXCQ9HVi7Frj3Xq4pIyJ/1aAB0LUrVxOW0lEwuEhyMruPunY1XYmIs/XvD/z0k3+fDQmMgsFFkpOBHj30bEHkTLp358PoOXNMV+JOCgaXSE8Hfv4Z6NfPdCUizlelClvWycmmK3EnBYNLzJmjbiSRQPi6k7ZuNV2J+ygYXGLVKqBdO3UjiZTUNdfwuHq12TrcSMHgEhkZQOPGpqsQcY8aNbgNaEaG6UrcR8HgAoWF/HAnJJiuRMQ9oqKAxEQ+n5PAKBhcYNcuIDubH3IRKbmEBLUYSkPB4AK+Ox61GEQCoxZD6SgYXCA9nZuPaHltkcAkJgI7dwLHj5uuxF0UDC6wdStQpw4n7IhIyflupjRkNTAKBhc4fpwTdkQkMJUr8+jxmK3DbRQMLpCTA8TEmK5CxH18Pzc5OWbrcBtt7ekCx44BBQW869EEt8AdOMDnNBkZfB06xAtFTg6XZi5XjqO+AB49HiAtzWjJYhFfMPzyC9CyJbBsGVcRiInhz1L9+twFsUkToHZtrVrso2BwgWHDOOs5LY0fbjm1ggL+8Ccnc8Zrejpw8KD/z2vW5Ibx0dG8OJw4wWDwrcKZlcXfb9XKRPVitZ9+4o5uHTsCbdvyJmH9et4AHDsG7NjBzwDAyXBJSUDTplyssnt3oEIFk9Wbo2BwAT10Pj1fGMyeDXzyCbB7N+8EO3UCevbkyJTERO4HXLXqyd8jLs5/TEoCUlLsql5CKSmpeOtvwAC+fE6cADIzgdRUfl1aGrBmDTBtGnD22fzaIUOA1q0jqzWhYBBX+/prYORIYNMmbtAyaBAXT7v00sB+kH1dDr4uBrXMIkP58lxqpnHj4rsibtgAzJgBvP8+MGUKu5peeIEtiUigh8/iStu2AX37Al26sG94xQp2A/3rX+wyiKS7O7Fes2YMgm3bgEWLeNPRsydw223sjgp3CgZxFa+Xe/o2aQKsXAl8+CHw3Xd8BqMwEKuVLQt07gwsXMjupfnzGRrz55uuLLQUDOIaXi8wbhzwt78BQ4eyP3jAAAWChF5UFJ81bNjAbsaePYEnnzRdVegoGMQVfKEwYQK7iyZPPvWDZJFQqVsXWLAAeP55YPx44LXXTFcUGnr4LI7351B45BHTFUkki4oCxowB9u0DHnwQOO+88NtyV8EgjjdrlkJBnGfiROCPP4Bbb+WmQB07mq7IOgoGcbQjR/hMoW9fhYI4S5kywHvvAXv2ADffDGze7F+bye30jEEc7ZlngMOHORJJxGkqVACmTg2/z6iCQRzr11+BV17h6I/69U1XI3JyDRoAI0awa2nPHtPVWEPBII41ZgyXsVAXkjjdmDGc8zB+vOlKrKFgEEfavx/46iuO+ojUhczEPc45B3j8ceCtt4AtW0xXEzwFgzjSp58ChYXAjTearkSkZB54gKv2fvih6UqCp2AQR0pOBjp04BhxETeIjeXaXeGwXIaCQRxn/35gyZLwmzQk4a9HD+4B8ccfpisJjoJBHOfLL7nHgrqRxG1uuIEzo7/4wnQlwVEwiONs2AA0bKhuJHGfc88FLr+c6ym5mYJBHCcjA0hIMF2FSOl07w588w0HT7iVgkEcJz2dW3GKuNFFFwHHjwM7d5qupPQUDOIoXq9aDOJu8fE8ZmaarSMYCgZxlF27AI9HLQZxr7g4HhUMIhbJyuLx/PONliFSarGxQK1aCgYRyxw/zmOVKmbrEAlGfLyCQcQy2dk8RkebrUMkGAoGEQtVqwZcfTWb4yJudd557l6CWzu4iaN06AB8+63pKkSCEx0N5OaarqL01GIQEbFYxYruDga1GMQ2BQXAtm2cwJaezvkK6encK/fwYSAnh0NVn36aq1TaJSnJ/2wjO5s1pKXZd34THnkEWLWKF7DoaG5mHx9/8lelSqardZ/4eODii/lZsrNbdPVqa95HwSAhtW8fMG8el9H+4QcgL4+/X748h6QmJACdO3Ojk+hofv3YsXzZJSXFP0w2KwuIiQFatbLv/Kb87W8MhJwcrgaamckFDLOy/N+nsmWBK6/kqqE9emh+SUk1bw4sXMgbjJYt7TvvhAnWvI+CQSznC4PZs4HvvuNs5o4dgRdeAJo25cWlfn2g3Ek+fR4PcMst9tZbtMUQF8f/TkmxtwYTkpJOfjdbWOgPivXruSDc2LEMkgsuYEAMHgxceKH9NcvpFRYCd97J720wFAximZwcYNIk4Pnn2b/asSPw+utcPrtmzcDe61QXrVCJifEfY2PtvctzmjJlgDp1+GrfHrj/fs4vWbyYm9DMnAn861/AbbcBzz7LlXDFGXJzeXMT7M+OHj6LJb76ineQzzwDjBjBpS2WLAHuuy+wUEhLYzdOuPfxu02lSkCvXsB//gNs3w5MmQIsWgQ0bsyWxP79piuUwkI+q6taNfj3UjBIULZvZ4uga1egQQNg3TrgxRcDbyGIe5Qvz1ZERgbwxBPAO+8AjRq5f3Mat9u5k632Ro2Cfy8Fg5Ta5s3savjf/4BZs9jV0LSp6arELpUrA08+CWzZwkmJvXoB771nuqrIlZHBoxUDBPSMQUpl82ZeDGJi+IC5Th3TFYkpNWoAc+YAw4fzweeuXcCYMdziUuyTns7nQ75lv4OhYJCAKRTkz8qWBd58k5+FceO4HMTkyaariiwZGRwIUKFC8O+lYJCAbN+uUJCTi4oCnnqKc1JGjADatQP69zddVeRIT7dugys9Y5CAPPggZzArFORUhg8H+vbl0c0LyblNWpp1ExAVDFJiCxdy4tpLLykU5PSmTOFx2DBOcJTQ2rIFSE3l3CErKBikRHJzgQceADp1UveAnFnNmsAbbwBz53IGvIRWcjK7d2+4wZr3UzBIiUyaxDV0Xn9do02kZPr14xDWJ55QqyHUkpOBbt2sW/BQwSBntG8f8NxzwMMPA02amK5G3OSBBzha5r//NV1J+NqyhWt79etn3XsqGOSM5s1jV9KoUaYrEbfp2JEz4mfMMF1J+PJ1I3XrZt17KhjkjGbP5g+4lrmQQJUpw8X2Pv6YyzWItY4f57OcXr2s3TdDwSCntW8fh6Za2UyVyDJ4MHDoEPD556YrCT/PPw/s3g2MH2/t+yoY5LTmzeODwxtvNF2JuFXjxlzGXIvsWWvTJg4KeewxaxbOK0rBIKeVnKxuJAnexRdznL1Yw+vlg/06dYDHH7f+/RUMckr5+cD333PHLpFgJCVxZq6GrVrjgw+4H8arr/o3mbKSgkFOaft24MQJLaUtwWvSBDh6lHsGSHDmzgXuuIMP9UN106ZgkFNKT+dRG8BLsHx7EKs7KThz53JP9L59gXffDd15FAxySunp3K2rfn3TlYjbxcdzOWgFQ+kVDYWZM4FyIVwbW8Egp5SRwR/oUH4AJTKUKwfUqwfs2GG6Evc5dowjj26+2Z5QABQMchrp6epGEuvExgLZ2aarcA+vl6MCk5L4kPmpp+wJBUDBIKexebP146MlcikYSu6XX4DOnbmScevWwG+/MRjsar2rk0BO6fBh7sYlYoVx44Dq1U1X4VwbN7KFMHs2g+H884EFC6xdA6mkFAxySjk5QHS06SokXPTsaea8SUlcfdQ3MsoJ58zPB7ZtY3ftTz8xEH75BahcmUNQn30W6NoVqFjRvpqLUjDIKWVnc60kj4fdACIllZfHC9/Onfwc5ebyZaJrMjube4lkZ4dmMtiprFwJ/O9/QGEhz719Owd0pKcDmZkMB4Bh0LMnw6BLF3trPBUFg5zSU08BY8dyiFzLlvacc+1aHk+csOd8EpwjR4DFi3m3m5npf/3+Oy+IRcXG8iYj0lSowJZ3nTpAQgLQvTuPiYl81a8PlC1rusriFAxySl26MBjslJfHo2ZbO1dmJjB/Pvu/v/+eIV6zJoc2x8cD7dv7f12vHgOhYkUGxa5d9tfrazHExdl7N56XBzRvzhaB2ygYxFG8Xk6qq1LFdCVSVH4+Z9q++iqwYQO/R1dfDfzrX7wDjo8/83t4PAyGpCT7uybbt7f3fB4P14Yq49Jxny4tW8JVdrYeeDuJ1wt88gnvfO+9ly25OXOA/fu5iNvIkSULBYAXylateLTLnj1A797AunX2nRMw83e1koJBHGXXLi3x7RTLlwPt2gE33cRumDVrOJTyppvc06I7eBD47DMOvZaSUzCIo2i2tTO8/jrQoQOfHyxeDHz1FXDJJaarCpxvQp0TRvq4iYJBHCUjQ8FgktfLiWgjRwIPP8wx9tdcY7qq0jt6lEcr90OOBAoGcYzCQi7DkZBgupLIdOIEcOed3Ed40iQ+WHbrw1Of9HQgKqrkz0GENCpJHGPHDk6CUovBfl4vMGQIZ+DOnAnceqvpiqyRmmr/MNVwoGAQx/BtDKQWg/2Sk4GPPuKWkQMHmq7GOqmp9i6FES5c3lCUcLJ2LSdCxcWZriSy7NkDDB/Otf7DKRQADhdt0sR0Fe6jYBDHmDOHC4eVL2+6ksjh9QLDhvHXU6aYrcVqOTmcpa1gCJy6ksQRtm3jgmMffGC6ksgybx63jJw9O/zmj/gWsLvoItOVuI9aDOIIc+awG6lHD9OVRJZXXuHSFv36ma7EejNnsluydWvTlbiPgkEcYfZsdiO5ZUZtOMjMBJYu5RDVcOPx8DM1eLD7h9yaoH8yMS4zk83+cLxrdbIZM7jyZ58+piux3qefcnLb4MGmK3EnBYMY9/jjQK1a5nb4ikReL4Ohb9/wnBU8fTpwxRXas7y09PBZjFq8mE3+mTPduW69W61cCWzZAkydaroS661YAXzzDfCf/5iuxL3UYhBj8vKAESOAK68EBg0yXU1kWbmSLYUOHUxXYq3sbOCOO4C2bTmTW0pHLQYx5uWXuWhecjLXsxH7pKVxRnC4PZh94gkOff78c+dtl+kmCgYxYtky4JlnuIrnhRearibypKaG38SvlSt5s/Hii1oGI1hhdr8gbrBsGYemXnYZ8NxzpquJPF5v+C0V8euvHNXWti2XC5fgKBjEVr5QuPRSbiZv996/wrWRDh4Mn7vqpUv5nKpGDW5Dqi6k4CkYxDbffadQcIKNG3kMh2D45BOgc2egZUvghx+A2rVNVxQeFAwScvv2AUOHciewyy5TKJh24ACPbl4b6fBhYOxYzsPo1Qv48kvgrLNMVxU+FAwSMgUFwFtvAY0bcy2k118HFi1SKJjm5n2Qc3OByZM5cW3yZOCpp7iPRMWKpisLLxqVJJY7ehSYPx946SUgJYVr8UyY4O471HDixmA4fpyrwD79NIej3nUXf123runKwpOCQSzhC4PkZGDhQt7ZtW/PIYSXX266Oinq9tuBm292/hyGbdvY7bhgAfDtt/xM9e7NbqNwGlHlRK4NhqQk3o3a+QDNxDmddt78fGDrVk5MS0/nKy2ND/5yczlc8Lnn2PfbsKG99UrJlCljZn2kU32ODx3iQopFX8uXA+vWAeXKccTRhAlckl3bvtrDkcGwfz+waZP/tXUrLzp16/pXS8zOBrKyeLSrSWzinCbP+8svfEZQtiyXr/D9AOfn88/LlwfOPx9ITFQYOM3hw8UvtFu3slWXk8Numf797b/rPn6cCyaWKwecOMGlsbdu5efKJzYWiI8HWrQAxowBunQBqlWzt05xSDAUFnLZ5blzOfwsM9P/Z/Xrc7ONmBheoFq1MlZmxOralaFctSof+iUm8s6tQQONGXeC3Fy22ObPZ9ddZibnKfjExvJn6Kyz+JA2Nxe49VZj5aJLF95QxMSwSys+3v+qUUPLoziB0WDweDiy4I03gN9/59LLffoAnToBF1zAi0/RESweD/Doo/y17y7aFxp2MHFOk+f1SUrSSCKn2bsX+OILhsHXXwPHjjGor72WLbfTXWw9Hnb/maLPk/MZCYb8fOC99ziqYN8+jjAYOBBo1+70d6CxsZzIAvDDHRNj74fMxDlNn9fkBUT+at8+dtu98Qa7Y9q2ZZdL9+5ccyqQu20Tn6cKFdiVJM5m+7iEPXuAjh2Be+7hXrMbNwJvvskHTIF0S6SlsVvJzguXiXNG4nnlr44fZyA0asQ9FJ58Eti1C/jvfznR66KLSh4Kpr6v117Ln3txPluze/167tKVk8NRB+3b23l2EXeaPRt46CG2FoYPB8aNA84913RVgbN78ISUnm0thvXrGQTVqwOrVikURM7E6wUmTuQD2nbt2Lp++WV3hgLg7xIV57OlxXDoEHDjjWwGL1umLRxFzqSwEBg1ikHwxBPAs8+6e7SO18sH5mefbboSKYmQB4PXy7kHBw5w9IRCQeT08vI4O3nWLGDKFGDYMNMVBW/v3vBa6jvchTwYvv+eQ+rmzOHYZRE5vccf55ye5GTgpptMV2ON1FQeFQzuEPJgeO45zmK88cZQn0nE/ZYv59yeiRPDJxQAjoAqW1ZLWrhFSINh/XpgyRKOqnBz/6iIHTwe4I47uGfFQw+ZrsZaqakMhQoVTFciJRHSYPjuO07B79kzlGcRCQ9PPAHs2MHVRMNtqZHUVHUjuUlIh6uuWAG0aaNNNETOJC2NXUj/+AeXgwknR45wNKKWX3ePkAbD+vVa9E6kJKZN4yqiI0earsR6ycmc1DpokOlKpKRCGgwFBUB0dCjPIOJ+BQXAzJnAgAHh2bqePp3LYdSrZ7oSKSktZyVi2LffAjt3AkOGmK7Eelu2sBvp/fdNVyKBCGmLoWpVLponIqc2fTofzLZpY7oS602bxkmtvXubrkQCEdJguOwybhwiIid34gQ3p7rttvAb0p2RAUyaBAwdamYrUSm9kAaDb+Gv3btDeRYR99q8mauOtmtnuhJrFRYCd94J1K7NkVbiLiENhs6duZrim2+G8iwi7hWuS0W89hqfLbz7rloLbhTSYKhRg83IV1/lRuQiUlxqKoep1qpluhLrpKVxV7kRI4CrrjJdjZRGyPdjGD2a+9E+9VSozyTiPmlpbC2Ey/OFNWsYBg0bAv/8p+lqpLRCHgz16vEB1OTJXEZYRPxSU4EmTUxXYY3Fi/2hsHSpupDczJYd3EaOBAYOBO66i6tHight2RIeK45+9BFwww3cu/3bb9mNLO5lSzBERQH//jfHaV9zDcdtiwi7WatWNV1F6W3cyOXBBw7k67PPtBlXOLBtz+fYWO7gNngwd6caMYK7uolEqoIC7tYWG2u6ksDt3Ancey/QrBmwejVv9t57Dyhf3nRlYgXbggHgWuzvvMNRStOmcQ/oF1/kOG6RSFNQ4N8L3Q1OnGA30QMPsPtrzhxuKLRxI2/4wuUButgcDAA/PCNHcmLPwIHAuHF8WHXffWxRnDhhd0UiZlSowC08nTykc/9+rnN0yy18bnDNNaz54Yf5fOThh7VQZjgytoherVrc6Pyhh9iKmDsXePttoHp1PsC64AKgcWO+4uI4US46GqhSxVTFEs6SkoCUlPCbaHYySUkcBHL22cD27VwS+48/gMzMv7527AC8XqB1a4ZAjx7AJZeodRDujK+umpjI5uiLLwI//8yAWL2azdSsLH4ofVq25A8v4O9+ys7mlohpaaGtMykJ2LvX3nP6zmv339XkeU3JzubnLTubNyF2n9d382OXxx7jRlp/VrMmEB/PV/v2vDHr3BmoU8e+2sQ848HgExXFO5FLLvH/Xk4Om6vbtgG5ucVHO2Rl+Y8xMaHfECglhbUAfGielmbPJkQpKfb/XU2eV+zz0ktA06bcA6JGDYaT5h4I4KBgOJnoaH5wmzb965/FxfmPvm6AUEpK8o+iqlvXnnP6zuu7c7fr72ryvKaYunM3dV6A31M3joiS0HN0MJyO74coJoYf7pYtQ3/Os87isUwZ+84JmPm7mjyvCR4P/552XyxNnHfDBuCnn8L7+ynBsX1Ukpv5JiIdOmS0DAkBX9eg3c9RTJx38WLOIxI5FQVDABo25NHX9y7iRnY/YBf3UTAEIDqaG49kZpquRKT0fN1XIqeiYAhQfLyCQdxt61aueixyKgqGACkYxO3CaalvCQ0FQ4AUDOJmXi8fdCsY5HQUDAE6/3yuLHnsmOlKRAK3cye32Y2EpT+k9BQMAbriCt51LVliuhKRwKWm8qgWg5yOgiFAiYlcP2bBAtOViARu3TougREfb7oScTIFQyn06MFgKCw0XYlIYGbNAq6/Hihb1nQl4mQKhlLo0YPLFIfz2kESfn77jSsXDxliuhJxOgVDKbRvD1Srpu4kcZfp07kHQ7dupisRp1MwlEK5ckDv3sDUqdqWVNyhoIA7sQ0YwJ3jRE5HwVBK48YBu3cDr71muhKRM5s7l0NV1Y0kJaFgKKWEBODee4EJE/z7NIg40f793Ge9Z09u0SlyJgqGIDz5JHDiBMNBxKlGjuTn9K23tFezlIyCIQi1agGjRrE7yTdxSMRJ5s0DPvqIn9HatU1XI26hYAjSqFHsVrr+euD3301XI+KXlgbcdx/QqxcwcKDpasRNFAxBqlwZ+OorTnbr2lW7u4kz/Pgjh1XXqAG8/ba6kCQwCgYL1KsHLFoE7NjBu7OcHNMVSST74gugUyegWTNg2TJ2eYoEQsFgkaZNgfnzucl6x4727x0sUlAAvP46b06uv543K9Wrm65K3EjBYKH27YFvv+Xw1RYtgEmT+MMqEkpeL29KLr6YI5Duvx9ITtb2nVJ6CgaLXX458PPPwLBhwKOPAldeyRUtRUJh5UqgQwfOUahVC1i1iiOQtEieBEPBEAKxscBLLwFLlwL79rH10Lo1f2D37TNdnbhZYSEv/k8/DbRsyVbq0aMcALF4sSawiTUUDCF0xRXAL78An3zCB9SPPALUqQP06QO8+y5Hjhw+bLpKAbijWUqK/Tubnem8hw4Ba9eya2joUH6OLr0UePVV/j9z5gBr1gBdumjkkVinnOkCwl3FigyCPn2AvXu5Hv706cDdd7NvGADOO487ajVpAtSsyb7hmBjgjjs4HLYoj8eeB9tJSf4FArOz7TuvKdnZQFYWj3b2zWdl8QbhrLPYGjh8mHuK+15Fhz83bsz5CD16sKVQTj+9EiL6aNmoRg0+HBw5khfaTZs4Yzo1lRfdpUv54Nrj4QXq5psZDB984H+PtDSgVavQ15qSwosWwGNMjD3njVRVqrALsmpVIC4OaNMG6NePO635XjVrmq5SIoWCwZDYWD57aNHizF974ADHpPu6G+zYIKhoiyEuzt/lEa58LYa4ODOjeZKS+JkQcQIFgwtUqsRRJr4LR8uW9pzXd4GMieG57TqvKe3b23/OcO+iE3fSw2cXiI7WbOpQe+wx4O9/t/+8vq5BhYM4iVoMLlCjBveY9no18iRUVq3S0hEiPmoxuEB8PHDkCHDwoOlKwpfHo5nCIj4KBheIj+cxM9NsHeHsyJG/Dg0WiVQKBhfwBYNv+KhYKz8f2LyZ+2qIiILBFc45h3ezajGERlYWkJfHCYYiomBwhagothoUDKHh25ZVwSBCCgaXaNwYWL/edBXhKTWVLbK6dU1XIuIMCgaX6NKFSyzv32+6kvCTlsaZxxoKLEIKBpfo3p2LrC1caLqS8OL1AsuXc5MbESEFg0vUrs219ufPN11JePnxRyA9HRgwwHQlIs6hYHCRHj24IUtenulKwsf06dzjoGNH05WIOIeCwUV69OBErO+/N11JeMjJAT7+GLjtNm2FKVKUgsFFWrRgX/g//uHf5EdKb/58boQzZIjpSkScRcHgIlFRwAsv8GHpggWmq3G33Fzg2We51PYFF5iuRsRZFAwu07kz0KkT8PjjQEGB6Wrca/x4DlOdMsV0JSLOo2Bwmago4J//BH77DZgxw3Q17pSSAkyYADz5pIapipyMgsGF2rQB+vfn5jKbN5uuxl3y8oDbbwcuvBAYM8Z0NSLOpGBwqSlTgOrVOSN6zx7T1bhDdjZw883sQpo2DShf3nRFIs6kYHCpc8/lnIbjx4EbbgCOHTNdkbMdOABcdx2waBHw6afqQhI5HQWDi8XHc4mMTZuAm25iSMhfbd8OXHklWwrffgt062a6IhFnUzC4XIsWwGefAcuW8S546VLTFTlHYSHwwQfAZZcxNFes4K9F5PQUDGHg6quBdeuA884DrroKePDByG49eL3A118DrVoBt97Kh/UrV2q+gkhJKRjCRGIi8MMPwMsvA//+N1sPU6dyCY1IkZ8PfPcdnyV06QLExnIy4KefAnXqmK5OxD0UDGGkbFngoYfYemjcGBg6lK2IQYP40DUcJ8QdPAh89BEwcCBQowYn/+3cye615cs5s1lEAlPOdAFivcRE4MsvgR072Mc+fTrw4Ye8a778cm5K06QJjxdcwN3LnO7gQW5tmpnJPZozM4Fff+XFv6CAz1pGjuRCg61aAWV0yyNSagqGMFavHifBPfoosHo1MGsWWxPTpgG//+7/ujp1gLPOAmJiGByvv87fz872Hz0ejuqxw1tvcXZyfj5XQN29Gzh82P/nlSpxRFZCAvDaa9zEqH59e2oTKYmcHNMVBEfBEAGiovgAtk0b/+8dOcILfWoqkJHBeRDZ2UBcnP9rsrL8x5gY3onbpU8f7sFcsSK7iOLiGAbx8ZzDoW04xck++MB0BcFRMESoqlWBSy/l61R8IREXx26nlBQ7KqOkJD48FnGjqlX5fC8pyXQlpaNgkFOKifEfY2OBli3N1iPiFvn5DAe33tzoEZ2IiMWOHXNvKAAKBhERy2VmFn9e5zYKBhERi6Wnc9i4WykYREQslJfHkXwJCaYrKT0Fg4iIhbKyuICjWgwiIgKA3UiAWgwiIvL/0tOB6GhO0HQrBYOIiIWWLHH/el0uLl1ExFkOHeJKxv36ma4kOAoGERGLfP45cOIEt9p1MwWDiIhFkpO5B0i9eqYrCY6CQUTEAuHSjQQoGERELDF9OhfPc3s3EqBgEBEJ2u7dwNNPcztdt3cjAQoGEZGgPfYY91x//nnTlVhD+zGIiARhxQp2I73zDnDOOaarsYZaDCIipZSXBwwfzm1z77rLdDXWUYtBRKQU8vI4Aik1la0GN890/rMw+quIiNjDFwpffQV8+inQurXpiqylYBARCcCfQ6FrV9MVWU/BICJSQllZQPfu4R0KgIJBROSMcnKA8eOBJk2A334DFiwI31AAFAwiIqe1cCHQvDnwzDPAAw8AaWnAddeZriq0NCpJRORPNm/mgnjJycCaNUCnTsD8+WwxRAIFg4hEvPx87rz22Wf+MIiJAbp141IXPXoAUVGmq7SPq4KhsBDIzWV/X82aQEoKkJRkuiqR0ktK0uc41I4eBfbs4XUjOxvYvx/IyGAQpKfz15mZ3EfBFwaPPw7ccANQqZLp6s1wXDAcP+7/hvm+ab7jH3/4v659e+DVV9nfJ9a74AJg9mz/f3s8+rcOhexsjnTJzuZFSaw3ezbwwgvFf698eeD884HERAZAYiJf7dpFbhgUFeX1ekv6tSX+wkAdPOhvwn3zDZMbAKpV83/DEhK4amFsLDfaPnQIuPvuUFUkP/4IXHYZf52SwmOrVubqEQnWe+8BF1/M60r9+kA5x90W26JEHWLG/mmOHgXmzvWHQX4+WwETJwJt2zIMzj771P16Hg9wySX21hxJ6tThccIEfzeHLyDEOr4WQ1ycWgyhlpTEG0s5M9uDwesFPvoIGDWKXUPt2wOTJnFzi7p1S/4+M2YALVr472rFWnv28Ni0qf+HqWVLc/WEK4+HgaCLljiJrfMYNmwArr4aGDSIfXmbNwPLlnFscCChAADPPgt8/XVo6hRg3z4eq1UzWkbYS0tjF52e34iT2BIMublsIVx8MbBrF/dFnTMHiI8v/XvGxLAZLqGRkcFjQoLZOkTEfiHvSsrNBfr25XOE8eOBhx8GKlYM/n1jYzmCSUIjPZ3/xrVrm65EROwW0mAoGgqffQZ06WLde9evz4d2EhoZGWwtRNKkHhGhkHUlhTIUAD6sU79s6KSnc2SYiESekASD1wsMGBC6UAC4ZsnmzQwgsV5GhoJBJFKFJBhmzwbmzeOw1FCEAsAWQ2Eh72zFWkePAtu26cGzSKSyPBiOHgUeeQTo04evUPGtcqjuJOvNn89W37XXmq5EREywPBj+8Q8ucfHyy1a/c3HnnsvXmjWhPU8kSk7m7POGDU1XIiImWBoMv/3GQBg3zp6LSo8ewKxZ7FISaxw9yo1J+vUzXYmImGJpMDz5JNd8GTXKync9tSFDuFzu8uX2nC8SzJ/vH1EmIpHJsmA4cgT44gtg2DBrJrCVxJVXMohmzLDnfJFA3UgiYlkwmLjTLFMGGDyYo6A8HvvOG67WrQM+/xy47TbTlYiISZYFw+zZXOm0fn2r3rFkBg9mv/jUqfaeN9x4vcDw4dyg5557TFcjIiZZEgxHjnBhvP79rXi3wDRqxAvZmDFaIiMYM2cCK1YAr7/O3a1EJHJZEgymH1hOnAiccw5w110aoVQahw4Bo0cDt9wCdOpkuhoRMc2SYFi2DLjwQvu7kXyqVgX+8x/g22+Bt982U4NbFRYCDz7IZzSTJpmuRkScwJJgSE9n37RJ113HLqXRo4GVK83W4haFhXyuMHMm8MYbgW+WJCLhyZJgcMqCa5MmcfvJa69l95acmi8U3n6bD+41EklEfIIOhpwcYPt2Zyy4VqUKH4Jffz3XadJIpZP7cyjccYfpikTESYIOhi1bONTRCS0GgFt+JicDQ4cCd98NjB2rOQ5F/fIL991WKIjIqQQdDL5lr53QYvApW5Z95s89xxFLjRvzIpifb7oycw4f5raql1wC7N7NvTIUCiJyMpa0GGJjgfPOs6Ic60RFsbWQlsalM+6+G7joIm4c5PWars4+Hg/w3nvcv+KddxiW69cD11xjujIRcaqgg+HoUeCss5y7N3CjRtwwaPVqoE4doHdvID4eGDGCzyPCcQc4jweYM4cTDmvUAO68k+GYlgY89hhQoYLpCkXEycoF+wY5OUB0tBWlhFarVuw+WbqUF83584EpU4BKlYDOnbnTXOPGDI169YByQf/L2CM/n7utpafztXQpFzP0eNht9MQTXELbSV19IuJsQV/+srP5wNcNoqKAq67i69VXgQ0bGBDz5wP33+/vYipbFmjQgCERHw9Ur84VY8uU4XwN3+5xdpo+nV12BQXA8ePA1q0MgsxM4MQJfk358uwuUxiISDCCDoaqVd25RHNUFNC8OV9jxrBLaetWXmh9r6ws9scfOcKW0bFjwP795mquVYv/3jExDK5u3XjxT0zksX5997R0hN2wd95pugqRv7KkxZCRYUUpZlWsyK6kxo1P/TUej9k9ppOS2GqQ8ODxcKnzl1/m91bEKYIOhuho3k1HgthYzqwWsYLv56Z5cwW+OEvQo5KiozWBTKQ0srN5dMPgDYksQQdDnTrsd1c4iARm+3Ye69QxW4fInwUdDL6RL1u2BPtOIpElI4ODBRo0MF2JSHFBB4NvjaRweAAtYqf0dOD88zWSTJwn6GCoWROoXNm/ZpKIlEx6uuaaiDMFHQxRUWw1qMUgEpiMDAWDOJMlG/UkJqrFIBKIggI+l3PKcvUiRVkSDM2aAWvXAnl5VrybSPhbt44/L82ama5E5K8sCYbevYFDh4AlS6x4N5Hwl5wMnH02cMUVpisR+StLguHCC7mURHKyFe8mEt68Xv6s9OnDhQ9FnMaSYIiK4mqe8+apO0nkTH7+Gdi8mftliDiRJcEAMBjUnSRyZrNnsxvp6qtNVyJycpYFw0UXsTvp/fetekeR8HPiBPDxx+pGEmezLBiiooCRI7mN5qpVVr2rSHiZMoX7fAwbZroSkVOL8vq2LTuzM35hfj7QujX3FP7xR+54JiK0axd3ALztNgaEiAFRJfkiSy/d5crxA79qFTB1qpXvLOJ+jz7KDaHGjzddicjpWdpi8Ln9du6jvGkTcM45papLJKwsXcq9xqdO1XaeYlSJWgwhCYbdu9lkbt0a+Pxz7U4lkS0zE+jYkfsurFihLlYxyv6uJJ9atRgI//0v0KuXNvGRyOULhQoVgDlzFAriDiH7mHboACxcCKxcqXCQyFQ0FL7/Hqhb13RFIiUT0vuXouHQsye3ABWJBBs2KBTEvULesPWFw+rVnAD3zjtcclgkHB09CoweDbRoAVSqpFAQd7Klx7NDB2DjRrYa7r0XuOwyTYKT8OL1ArNmAUlJHLL9979zKXqFgriRbY/CatUC3nsPWL6cywK0bQsMGgR8+aUW3hP3OnQImDGD3UYDBvBznZoKjBvHOQsibhSS4apnkp8PvPUW8NprnOtQrRr3dOjXD7j2WvbLijjVoUMcdZecDCxaxBud9u2BJ54Arr/edHUip2VuHkOJ39AL/PILf8CSk9ndVK0a+2cTE7kfru/YqJHmQ4i9Dh7klrUZGcWPa9b4w6B/f+Cmm9RlJK7h/GAo9uZe4NdfuafDb7/xBzA9nQ/zfM45B4iJAaKjOXlu9OhQViSRpKAAuOUWoLCQXZvHjgFHjvj/vGZN/01Kq1bAjTcqDMSV3BUMJz2hF9i713+3tnMnkJPDl9cLTJxod0US7m6/HYiL4w1Iw4b+MKha1XRlIpZwfzCcjscDpKWZrkLCTVKSuiwlrIV3MIiISMDMrZUkIiLupWAQEZFiFAwiIlKMgkFERIopF8DXluihhYiIuJtaDCIiUoyCQUREilEwiIhIMQoGEREpRsEgIiLFKBhERKQYBYOIiBSjYBARkWIUDCIiUsz/Abgh2ngUuwtUAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 102 graphics primitives"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=snappy.Manifold('K9_321')\n",
    "D=K.exterior_to_link()\n",
    "D.simplify('global')\n",
    "D.sage_link().plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "b84e1afe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 54 graphics primitives"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snappy.Link('K13n469').sage_link().plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a8d4236f",
   "metadata": {},
   "source": [
    "K13n469 and K9_321 are actually friends with their mirror and they are both not isotopic to their mirrors as discussed in [Abe-Kegel-Weiss]. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5562158",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> data/Verification.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "45afa9f7",
   "metadata": {},
   "source": [
    "In this notebook we verify the data from our table. I.e. we prove that each pair of knots in the tables share the same 0-surgeries and are not isotopic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b901c404",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import regina\n",
    "import csv\n",
    "import time\n",
    "\n",
    "### FINDING POSITIVE TRIANGULATIONS (This is a slight adaption of Dunfield's code) \n",
    "### --> NEEDED FOR MANY OTHERS\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "\n",
    "def better_find_positive_triangulation(M,tries=1):\n",
    "    '''\n",
    "    Search for a positive triangulation, but ignores errors.\n",
    "    '''\n",
    "    RandomizeCount=0\n",
    "    while RandomizeCount<tries:\n",
    "        try:\n",
    "            X=find_positive_triangulation(M)\n",
    "            return X\n",
    "        except snappy.SnapPeaFatalError:\n",
    "            M.randomize()\n",
    "            RandomizeCount=RandomizeCount+1\n",
    "    return None\n",
    "\n",
    "### COMPUTING THE VOLUME\n",
    "\n",
    "def better_volume(M,index=100,try_hard=False):\n",
    "    '''Computes the verified volume. Returns 0 if SnapPy could not do it.'''\n",
    "    count=0\n",
    "    while count<index:\n",
    "        try:\n",
    "            return M.volume(verified=True)\n",
    "        except:\n",
    "            M.randomize()\n",
    "            count=count+1\n",
    "    if try_hard==True:\n",
    "        pos_triang=find_positive_triangulations(M,number=1,tries=index)\n",
    "        for X in pos_triang:\n",
    "            vol=better_volume(X,index)\n",
    "            if vol!=0:\n",
    "                return vol\n",
    "    return 0\n",
    "\n",
    "\n",
    "### CHECKING FOR ISOMETRIES\n",
    "\n",
    "def better_is_isometric_to(X,Y,return_isometries=False,index=100,try_hard=False):\n",
    "    \"\"\"\n",
    "    Returns True if X and Y are isometric.\n",
    "    Returns False if X and Y have different homologies.\n",
    "     \"\"\" \n",
    "    if return_isometries==False:\n",
    "        w='unclear'\n",
    "        if X.homology()!=Y.homology():\n",
    "            return False\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y)\n",
    "            except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "                pass\n",
    "            if w==True:\n",
    "                return w\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "            i=i+1\n",
    "        if try_hard:\n",
    "            pos_triang_X=find_positive_triangulations(X,number=1,tries=index)\n",
    "            pos_triang_Y=find_positive_triangulations(Y,number=1,tries=index)\n",
    "            for X in pos_triang_X:\n",
    "                for Y in pos_triang_Y:\n",
    "                    w=better_is_isometric_to(X,Y,index=100,try_hard=False)\n",
    "                    if w==True:\n",
    "                        return w\n",
    "        return 'unclear'\n",
    "    if return_isometries==True:\n",
    "        w=False\n",
    "        if X.homology()!=Y.homology():\n",
    "            return []\n",
    "        for i in (0,index):\n",
    "            try:\n",
    "                w=X.is_isometric_to(Y,return_isometries)\n",
    "            except (RuntimeError,snappy.SnapPeaFatalError):\n",
    "                pass\n",
    "            if w!=False:\n",
    "                return w\n",
    "            X.randomize()\n",
    "            Y.randomize()\n",
    "            i=i+1\n",
    "        if try_hard:\n",
    "            pos_triang_X=find_positive_triangulations(X,number=10,tries=index)\n",
    "            pos_triang_Y=find_positive_triangulations(Y,number=10,tries=index)\n",
    "            for X in pos_triang_X:\n",
    "                for Y in pos_triang_Y:\n",
    "                    w=better_is_isometric_to(X,Y,return_isometries,index=100,try_hard=False)\n",
    "                    if w!=False:\n",
    "                        return w\n",
    "        return []\n",
    "    \n",
    "### CHECKING FOR A COMBINATORIAL EQUIVALENCE WITH REGINA    \n",
    "\n",
    "def to_regina(data):\n",
    "    '''\n",
    "    This function was written by Dunfield.\n",
    "    It sends a SnapPy triangulation to regina.\n",
    "    '''\n",
    "    if hasattr(data, '_to_string'):\n",
    "        data = data._to_string()\n",
    "    if isinstance(data, str):\n",
    "        if data.find('(') > -1:\n",
    "            data = closed_isosigs(data)[0]\n",
    "        return regina.Triangulation3(data)\n",
    "    assert isinstance(data, regina.Triangulation3)\n",
    "    return data\n",
    "\n",
    "def display1(sig, tri):\n",
    "    signatures1.append(sig)\n",
    "    return False\n",
    "\n",
    "def display2(sig, tri):\n",
    "    signatures2.append(sig)\n",
    "    return False\n",
    "\n",
    "def search_for_combinatorial_equivalence(M,N,index_M=1,index_N=1):\n",
    "    '''\n",
    "    Takes as input two snappy triangulations, transforms them to regina and searches through the pachner graph for an \n",
    "    equivalence.\n",
    "    '''\n",
    "    F1=M.filled_triangulation()\n",
    "    F2=N.filled_triangulation()\n",
    "    T1=to_regina(F1)\n",
    "    T2=to_regina(F2)\n",
    "    T1.simplifyExhaustive()\n",
    "    T2.simplifyExhaustive()\n",
    "    global signatures1\n",
    "    signatures1=[]\n",
    "    global signatures2\n",
    "    signatures2=[]\n",
    "    T1.retriangulate(index_M,1,display1)\n",
    "    T2.retriangulate(index_N,1,display2)\n",
    "    for s1 in signatures1:\n",
    "        for s2 in signatures2:\n",
    "            if s1==s2:\n",
    "                return True\n",
    "    return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "60c9e710",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2050"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "friends=[]\n",
    "\n",
    "with open('census_friends.csv', 'r') as file:\n",
    "    reader = csv.reader(file)\n",
    "    for row in reader:\n",
    "        friends.append([row[0],eval(row[1])])\n",
    "\n",
    "with open('low_crossing_friends.csv', 'r') as file:\n",
    "    reader = csv.reader(file)\n",
    "    for row in reader:\n",
    "        friends.append([row[0],eval(row[1])])\n",
    "        \n",
    "len(friends)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "da394e33",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2027\n",
      "Unclear friends: 23\n",
      "time taken: 246.10720205307007 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "unclear_friends=[]\n",
    "verified_friends=[]\n",
    "for [knot,PD] in friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K)\n",
    "    volF=better_volume(F)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if better_is_isometric_to(K,F)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time, 'seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "d851a954",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2041\n",
      "Unclear friends: 9\n",
      "time taken: 2.3918731212615967 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "for [knot,PD] in unclear_friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K,try_hard=True)\n",
    "    volF=better_volume(F,try_hard=True)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if better_is_isometric_to(K,F,try_hard=True)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time,'seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1991a079",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2041\n",
      "Unclear friends: 9\n",
      "time taken: 0.5751070976257324 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "for [knot,PD] in unclear_friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K,try_hard=True)\n",
    "    volF=better_volume(F,try_hard=True)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if better_is_isometric_to(K,F,try_hard=True)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time,'seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5ef4e816",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2041\n",
      "Unclear friends: 9\n",
      "time taken: 0.5746963024139404 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "for [knot,PD] in unclear_friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K,try_hard=True)\n",
    "    volF=better_volume(F,try_hard=True)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if better_is_isometric_to(K,F,try_hard=True)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time,'seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "492b9558",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2048\n",
      "Unclear friends: 2\n",
      "time taken: 6.5163960456848145 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "for [knot,PD] in unclear_friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K,try_hard=True)\n",
    "    volF=better_volume(F,try_hard=True)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if search_for_combinatorial_equivalence(K,F,index_M=1,index_N=1)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time,'seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8240ee12",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verified friends: 2050\n",
      "Unclear friends: 0\n",
      "time taken: 5.587981939315796 seconds\n"
     ]
    }
   ],
   "source": [
    "start_time=time.time()\n",
    "\n",
    "for [knot,PD] in unclear_friends:\n",
    "    K=snappy.Manifold(knot)\n",
    "    F=snappy.Link(PD).exterior()\n",
    "    volK=better_volume(K,try_hard=True)\n",
    "    volF=better_volume(F,try_hard=True)\n",
    "    if volK!=0:\n",
    "        if volF!=0:\n",
    "            if volF.overlaps(volK)==False:\n",
    "                K.dehn_fill(K.homological_longitude())\n",
    "                F.dehn_fill(K.homological_longitude())\n",
    "                if search_for_combinatorial_equivalence(K,F,index_M=2,index_N=2)==True:\n",
    "                    verified_friends.append([knot,PD])\n",
    "                \n",
    "unclear_friends=[x for x in friends if x not in verified_friends]\n",
    "\n",
    "print('Verified friends:',len(verified_friends))\n",
    "print('Unclear friends:',len(unclear_friends))\n",
    "print('time taken:',time.time()-start_time,'seconds')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

